Predicting the outcomes of treatment to eradicate the latent reservoir for HIV-1

Massive research efforts are now underway to develop a cure for HIV infection, allowing patients to discontinue lifelong combination antiretroviral therapy (ART). New latency-reversing agents (LRAs) may be able to purge the persistent reservoir of latent virus in resting memory CD4+ T cells, but the degree of reservoir reduction needed for cure remains unknown. Here we use a stochastic model of infection dynamics to estimate the efficacy of LRA needed to prevent viral rebound after ART interruption. We incorporate clinical data to estimate population-level parameter distributions and outcomes. Our findings suggest that approximately 2,000-fold reductions are required to permit a majority of patients to interrupt ART for one year without rebound and that rebound may occur suddenly after multiple years. Greater than 10,000-fold reductions may be required to prevent rebound altogether. Our results predict large variation in rebound times following LRA therapy, which will complicate clinical management. This model provides benchmarks for moving LRAs from the lab to the clinic and can aid in the design and interpretation of clinical trials. These results also apply to other interventions to reduce the latent reservoir and can explain the observed return of viremia after months of apparent cure in recent bone marrow transplant recipients and an immediately-treated neonate.

==> anc/reboundtimes_v0.11.cdf <==
(* Content-type: application/vnd.wolfram.cdf.text *)

(*** Wolfram CDF File ***)
(* http://www.wolfram.com/cdf *)

(* CreatedBy='Mathematica 8.0' *)

(*************************************************************************)
(*                                                                       *)
(*  The Mathematica License under which this file was created prohibits  *)
(*  restricting third parties in receipt of this file from republishing  *)
(*  or redistributing it by any means, including but not limited to      *)
(*  rights management or terms of use, without the express consent of    *)
(*  Wolfram Research, Inc.                                               *)
(*                                                                       *)
(*************************************************************************)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       835,         17]
NotebookDataLength[    253789,       5410]
NotebookOptionsPosition[    250944,       5334]
NotebookOutlinePosition[    251400,       5352]
CellTagsIndexPosition[    251357,       5349]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 StyleBox["reboundtimes v. 0.11 -- July 27, 2014",
  FontColor->RGBColor[0., 0., 0.]],
 StyleBox["\nRebound time estimation for HIV treatment interruption\nFor the \
most recent version, please go to \
http://www.danielrosenbloom.com/reboundtimes/",
  FontSize->16,
  FontWeight->"Bold",
  FontColor->RGBColor[0.016662851911192492`, 0.19946593423361564`, 1.]],
 StyleBox["\n",
  FontSize->16,
  FontWeight->"Bold"],
 StyleBox["Please cite:",
  FontWeight->"Bold"],
 "\n",
 StyleBox["Hill AL*, Rosenbloom DIS*, Fu F, Nowak MA, Siliciano RF (2014). \
Predicting the outcomes of treatment to eradicate the latent reservoir for \
HIV-1. ",
  FontWeight->"Bold"],
 StyleBox["Proc. Natl Acad Sci",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[" (in press).",
  FontWeight->"Bold"],
 "\nFor questions/comments about this notebook, please contact \
daniel.rosenbloom@gmail.com."
}], "Text"],

Cell[TextData[{
 StyleBox["What is this notebook?",
  FontWeight->"Bold",
  FontColor->RGBColor[0.016662851911192492`, 0.19946593423361564`, 1.]],
 "\n-- This notebook can be used to estimate times to viral rebound following \
interruption of antiretroviral treatment for HIV.\n-- These calculations may \
be of use for estimating rebound times after interventions that reduce the \
size of the latent reservoir.\n-- All calculations are based on a stochastic \
model of T cell activation and viral replication, presented in the paper \
cited above.\n-- ",
 StyleBox["Part 1",
  FontWeight->"Bold"],
 " of this notebook contains function definitions. Equation numbers and \
section numbers refer to the paper cited above.\n-- ",
 StyleBox["Part 2",
  FontWeight->"Bold"],
 " of this notebook (scroll to bottom) can be used to compute rebound times \
and plot survival curves.\n-- This notebook is a research tool and is not \
intended to provide medical advice.\n\n",
 StyleBox["How do I use this notebook quickly to estimate rebound times?",
  FontWeight->"Bold",
  FontColor->RGBColor[0.016662851911192492`, 0.19946593423361564`, 1.]],
 "\n-- Scroll all the way to the bottom. Enter parameters under tab 1 (\
\[OpenCurlyDoubleQuote]Input parameters\[CloseCurlyDoubleQuote]) and tab 2 (\
\[OpenCurlyDoubleQuote]Bounds for plotting\[CloseCurlyDoubleQuote]). Then go \
to tab 4 (\[OpenCurlyDoubleQuote]Results\[CloseCurlyDoubleQuote]) and click \
on the button.\n\n",
 StyleBox["Parameter definitions:",
  FontWeight->"Bold",
  FontColor->RGBColor[0.016662851911192492`, 0.19946593423361564`, 1.]],
 "\n",
 StyleBox["Parameters defining a patient\[CloseCurlyQuote]s infection:",
  FontSlant->"Italic"],
 "\n\t",
 StyleBox["\[Delta]",
  FontWeight->"Bold"],
 ": Net decay rate of latent reservoir (per day). For example, a reservoir \
with a 44-month half-life corresponds to \[Delta] = ln(2)/(44 * 30) = \
0.00053.\n\t",
 StyleBox["A",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 ": Rate at which latently infected T cells activate (number of cells per \
day), prior to any therapy that reduces the size of the latent reservoir. In \
the function definitions in Part 1 below, parameter ",
 StyleBox["a1",
  FontWeight->"Bold"],
 " refers to the post-therapy value of this parameter (corresponds to \
parameter ",
 Cell[BoxData[
  SuperscriptBox["A", "\[Prime]",
   MultilineFunction->None]]],
 " = q * A in the paper). \n\t",
 StyleBox["r",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 ": Infection growth rate (per day). For example, a doubling time of 1 - 2 \
days corresponds to r = 0.35 to 0.69. (Assuming an infected cell lifetime of \
~1 day, the basic reproductive ratio is about 1 + r.)\n\t",
 Cell[BoxData[
  SubscriptBox["p", "Est"]],
  CellChangeTimes->{3.604002564288501*^9},
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[" (written \[OpenCurlyDoubleQuote]pEst\[CloseCurlyDoubleQuote] in \
function definitions in Part 1 below)",
  FontWeight->"Bold"],
 ": Establishment probability, the probability that a single actively \
infected T cell will generate a rebounding infection.\n\t\n\tPlease see Table \
1 in the paper for more information about these parameters, as well as \
estimates.\n\n",
 StyleBox["Other parameters:",
  FontSlant->"Italic"],
 "\n\t",
 StyleBox["t",
  FontWeight->"Bold"],
 ": Time since interruption (days)\n\t",
 StyleBox["\[ScriptY]",
  FontWeight->"Bold"],
 ": State variable for number of actively infected cells.\n\t",
 Cell[BoxData[
  SubscriptBox["N", "Reb"]],
  CellChangeTimes->{3.603720814040544*^9},
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[" (written \[OpenCurlyDoubleQuote]nReb\[CloseCurlyDoubleQuote] in \
function definitions in Part 1 below)",
  FontWeight->"Bold"],
 ": Number of infected cells at rebound. 300,000 cells is a reasonable value, \
but results are not sensitive to this choice."
}], "Text"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["\nPart 1: Function definitions (double-click at right \
margin to expand)",
 FontSize->16,
 FontWeight->"Bold",
 FontColor->RGBColor[
  0.016662851911192492`, 0.19946593423361564`, 1.]]], "Text",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],

Cell["\<\

Clearance probability (following equation S3, and including the limit that \
clearance probability is 0 if \[Delta]=0):\
\>", "Text",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],

Cell[BoxData[
 RowBox[{"Style", "[", 
  RowBox[{
   RowBox[{"Dynamic", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"pClr", "[", 
      RowBox[{"\[Delta]_", ",", "a1_", ",", "r_", ",", "pEst_"}], " ", "]"}], 
     ":=", 
     RowBox[{"If", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"\[Delta]", "\[Equal]", "0"}], ",", "\[IndentingNewLine]", "0",
        ",", "\[IndentingNewLine]", 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"a1", " ", "pEst"}], "\[Delta]"]}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           FractionBox[
            RowBox[{"\[Delta]", " ", "pEst"}], 
            RowBox[{"r", " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", "pEst"}], ")"}]}]]}], ")"}]}], "]"}]}], 
      "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}], ",", 
   RowBox[{"FontColor", "\[Rule]", "White"}]}], "]"}]], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],

Cell[BoxData[
 StyleBox[
  DynamicBox[ToBoxes[$CellContext`pClr[
      Pattern[$CellContext`\[Delta], 
       Blank[]], 
      Pattern[$CellContext`a1, 
       Blank[]], 
      Pattern[$CellContext`r, 
       Blank[]], 
      Pattern[$CellContext`pEst, 
       Blank[]]] := If[$CellContext`\[Delta] == 0, 0, 
      Exp[(-($CellContext`a1 $CellContext`pEst/$CellContext`\[Delta])) (
        1 + $CellContext`\[Delta] $CellContext`pEst/($CellContext`r (
          2 - $CellContext`pEst)))]], StandardForm],
   ImageSizeCache->{29., {0., 8.}}],
  StripOnInput->False,
  FontColor->GrayLevel[1]]], "Output",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],

Cell["\<\


Probability of exactly \[ScriptY] actively infected cells at time t (full \
expansion of equation S7).
Note that the integral in the first line of equation S7 is here expanded to a \
sum of hypergeometric functions, for faster computation:\
\>", "Text",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],

Cell[BoxData[
 RowBox[{"Style", "[", 
  RowBox[{
   RowBox[{"Dynamic", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"pExactly", "[", 
      RowBox[{
      "\[ScriptY]_", ",", "\[Delta]_", ",", "a1_", ",", "r_", ",", "pEst_", 
       " ", ",", "t_"}], "]"}], ":=", 
     RowBox[{"Re", "[", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "+", "\[ScriptY]"}], "]"}]], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "a1"}], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"r", " ", "t"}]], " ", 
             SuperscriptBox["pEst", "2"]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "-", "pEst"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"r", " ", "t"}]], "+", "pEst"}], ")"}], " ", "r"}]], 
           "+", 
           FractionBox[
            RowBox[{"1", "-", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "t"}], " ", "\[Delta]"}]]}], "\[Delta]"], "+", 
           FractionBox[
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "t"}], " ", "\[Delta]"}]], " ", 
             RowBox[{"Gamma", "[", 
              FractionBox["\[Delta]", "r"], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"r", " ", 
                RowBox[{"Hypergeometric2F1Regularized", "[", 
                 RowBox[{"1", ",", 
                  FractionBox["\[Delta]", "r"], ",", 
                  FractionBox[
                   RowBox[{"r", "+", "\[Delta]"}], "r"], ",", 
                  FractionBox["1", 
                   RowBox[{"1", "-", "pEst"}]]}], "]"}]}], "-", 
               RowBox[{
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"t", " ", "\[Delta]"}]], " ", "r", " ", 
                RowBox[{"Hypergeometric2F1Regularized", "[", 
                 RowBox[{"1", ",", 
                  FractionBox["\[Delta]", "r"], ",", 
                  FractionBox[
                   RowBox[{"r", "+", "\[Delta]"}], "r"], ",", 
                  FractionBox[
                   SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"r", " ", "t"}]], 
                   RowBox[{"1", "-", "pEst"}]]}], "]"}]}], "-", 
               RowBox[{"\[Delta]", " ", 
                RowBox[{"Hypergeometric2F1Regularized", "[", 
                 RowBox[{"1", ",", 
                  FractionBox[
                   RowBox[{"r", "+", "\[Delta]"}], "r"], ",", 
                  RowBox[{"2", "+", 
                   FractionBox["\[Delta]", "r"]}], ",", 
                  FractionBox["1", 
                   RowBox[{"1", "-", "pEst"}]]}], "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"t", " ", 
                  RowBox[{"(", 
                   RowBox[{"r", "+", "\[Delta]"}], ")"}]}]], " ", "\[Delta]", 
                " ", 
                RowBox[{"Hypergeometric2F1Regularized", "[", 
                 RowBox[{"1", ",", 
                  FractionBox[
                   RowBox[{"r", "+", "\[Delta]"}], "r"], ",", 
                  RowBox[{"2", "+", 
                   FractionBox["\[Delta]", "r"]}], ",", 
                  FractionBox[
                   SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"r", " ", "t"}]], 
                   RowBox[{"1", "-", "pEst"}]]}], "]"}]}]}], ")"}]}], 
            SuperscriptBox["r", "2"]]}], ")"}]}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"r", " ", "t"}]]}], 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"r", " ", "t"}]], "+", "pEst"}]], ")"}], "\[ScriptY]"], 
       " ", 
       RowBox[{"Hypergeometric1F1", "[", 
        RowBox[{
         RowBox[{"-", "\[ScriptY]"}], ",", 
         FractionBox[
          RowBox[{"a1", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "t"}], " ", "\[Delta]"}]], " ", "pEst"}], "r"], ",", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"a1", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"r", " ", "t"}]], " ", 
            SuperscriptBox["pEst", "3"]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"r", " ", "t"}]]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"2", "-", "pEst"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"r", " ", "t"}]], "+", "pEst"}], ")"}], " ", 
            "r"}]]}]}], "]"}], " ", 
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"a1", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "t"}], " ", "\[Delta]"}]], " ", "pEst"}], "r"], ",",
          "\[ScriptY]"}], "]"}]}], "]"}]}], "\[IndentingNewLine]", "]"}], ",", 
   RowBox[{"FontColor", "\[Rule]", "White"}]}], "]"}]], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],

Cell[BoxData[
 StyleBox[
  DynamicBox[ToBoxes[$CellContext`pExactly[
      Pattern[$CellContext`\[ScriptY], 
       Blank[]], 
      Pattern[$CellContext`\[Delta], 
       Blank[]], 
      Pattern[$CellContext`a1, 
       Blank[]], 
      Pattern[$CellContext`r, 
       Blank[]], 
      Pattern[$CellContext`pEst, 
       Blank[]], 
      Pattern[$CellContext`t, 
       Blank[]]] := 
    Re[(1/Gamma[1 + $CellContext`\[ScriptY]]) 
      E^((-$CellContext`a1) (
         E^($CellContext`r $CellContext`t) $CellContext`pEst^2/((
           2 - $CellContext`pEst) (-1 + 
           E^($CellContext`r $CellContext`t) + $CellContext`pEst) \
$CellContext`r) + (1 - 
           E^((-$CellContext`t) $CellContext`\[Delta]))/$CellContext`\[Delta] + 
         E^((-$CellContext`t) $CellContext`\[Delta]) 
          Gamma[$CellContext`\[Delta]/$CellContext`r] ($CellContext`r 
            Hypergeometric2F1Regularized[
             1, $CellContext`\[Delta]/$CellContext`r, ($CellContext`r + \
$CellContext`\[Delta])/$CellContext`r, 1/(1 - $CellContext`pEst)] - 
           E^($CellContext`t $CellContext`\[Delta]) $CellContext`r 
           Hypergeometric2F1Regularized[
            1, $CellContext`\[Delta]/$CellContext`r, ($CellContext`r + \
$CellContext`\[Delta])/$CellContext`r, E^($CellContext`r $CellContext`t)/(
             1 - $CellContext`pEst)] - $CellContext`\[Delta] 
           Hypergeometric2F1Regularized[
            1, ($CellContext`r + $CellContext`\[Delta])/$CellContext`r, 
             2 + $CellContext`\[Delta]/$CellContext`r, 1/(
             1 - $CellContext`pEst)] + 
           E^($CellContext`t ($CellContext`r + $CellContext`\[Delta])) \
$CellContext`\[Delta] 
            Hypergeometric2F1Regularized[
             1, ($CellContext`r + $CellContext`\[Delta])/$CellContext`r, 
              2 + $CellContext`\[Delta]/$CellContext`r, 
              E^($CellContext`r $CellContext`t)/(
              1 - $CellContext`pEst)])/$CellContext`r^2)) ((-1 + 
         E^($CellContext`r $CellContext`t))/(-1 + 
        E^($CellContext`r $CellContext`t) + $CellContext`pEst))^$CellContext`\
\[ScriptY] 
      Hypergeometric1F1[-$CellContext`\[ScriptY], $CellContext`a1 
        E^((-$CellContext`t) $CellContext`\[Delta]) \
$CellContext`pEst/$CellContext`r, -($CellContext`a1 
         E^($CellContext`r $CellContext`t) $CellContext`pEst^3/((-1 + 
          E^($CellContext`r $CellContext`t)) (2 - $CellContext`pEst) (-1 + 
          E^($CellContext`r $CellContext`t) + $CellContext`pEst) \
$CellContext`r))] 
      Pochhammer[$CellContext`a1 
        E^((-$CellContext`t) $CellContext`\[Delta]) \
$CellContext`pEst/$CellContext`r, $CellContext`\[ScriptY]]], StandardForm],
   ImageSizeCache->{29., {0., 8.}}],
  StripOnInput->False,
  FontColor->GrayLevel[1]]], "Output",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],

Cell["\<\
In the case \[Delta] = 0, a different expression is required:\
\>", "Text",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],

Cell[BoxData[
 RowBox[{"Style", "[", 
  RowBox[{
   RowBox[{"Dynamic", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"deltaZeroPExactly", "[", 
      RowBox[{
      "\[ScriptY]_", ",", "a1_", ",", "r_", ",", "pEst_", " ", ",", "t_"}], 
      "]"}], ":=", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"\[ScriptY]", "!"}]], 
      SuperscriptBox["\[ExponentialE]", 
       FractionBox[
        RowBox[{"a1", " ", "pEst", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"r", " ", "t"}]], " ", "pEst"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "pEst"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"r", " ", "t"}]], "+", "pEst"}], ")"}], " ", 
            RowBox[{"Log", "[", "pEst", "]"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "pEst"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"r", " ", "t"}]], "+", "pEst"}], ")"}], " ", 
            RowBox[{"Log", "[", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"r", " ", "t"}]], "+", "pEst"}], "]"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "pEst"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"r", " ", "t"}]], "+", "pEst"}], ")"}], " ", "r"}]]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"r", " ", "t"}]]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"r", " ", "t"}]], "+", "pEst"}]], ")"}], "\[ScriptY]"], 
      " ", 
      RowBox[{"Hypergeometric1F1", "[", 
       RowBox[{
        RowBox[{"-", "\[ScriptY]"}], ",", 
        FractionBox[
         RowBox[{"a1", " ", "pEst"}], "r"], ",", 
        FractionBox[
         RowBox[{"a1", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"r", " ", "t"}]], " ", 
          SuperscriptBox["pEst", "3"]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"r", " ", "t"}]]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "pEst"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"r", " ", "t"}]], "+", "pEst"}], ")"}], " ", "r"}]]}], 
       "]"}], " ", 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"a1", " ", "pEst"}], "r"], ",", "\[ScriptY]"}], "]"}]}]}], 
    "\[IndentingNewLine]", "]"}], ",", 
   RowBox[{"FontColor", "\[Rule]", "White"}]}], "]"}]], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],

Cell[BoxData[
 StyleBox[
  DynamicBox[ToBoxes[$CellContext`deltaZeroPExactly[
      Pattern[$CellContext`\[ScriptY], 
       Blank[]], 
      Pattern[$CellContext`a1, 
       Blank[]], 
      Pattern[$CellContext`r, 
       Blank[]], 
      Pattern[$CellContext`pEst, 
       Blank[]], 
      Pattern[$CellContext`t, 
       Blank[]]] := (1/Factorial[$CellContext`\[ScriptY]]) 
     E^($CellContext`a1 $CellContext`pEst (
        E^($CellContext`r $CellContext`t) $CellContext`pEst + (-2 + \
$CellContext`pEst) (-1 + 
          E^($CellContext`r $CellContext`t) + $CellContext`pEst) 
         Log[$CellContext`pEst] - (-2 + $CellContext`pEst) (-1 + 
         E^($CellContext`r $CellContext`t) + $CellContext`pEst) 
        Log[-1 + 
          E^($CellContext`r $CellContext`t) + $CellContext`pEst])/((-2 + \
$CellContext`pEst) (-1 + 
        E^($CellContext`r $CellContext`t) + $CellContext`pEst) \
$CellContext`r)) ((-1 + E^($CellContext`r $CellContext`t))/(-1 + 
       E^($CellContext`r $CellContext`t) + $CellContext`pEst))^$CellContext`\
\[ScriptY] 
     Hypergeometric1F1[-$CellContext`\[ScriptY], $CellContext`a1 \
$CellContext`pEst/$CellContext`r, $CellContext`a1 
       E^($CellContext`r $CellContext`t) $CellContext`pEst^3/((-1 + 
        E^($CellContext`r $CellContext`t)) (-2 + $CellContext`pEst) (-1 + 
        E^($CellContext`r $CellContext`t) + $CellContext`pEst) \
$CellContext`r)] 
     Pochhammer[$CellContext`a1 $CellContext`pEst/$CellContext`r, \
$CellContext`\[ScriptY]], StandardForm],
   ImageSizeCache->{29., {0., 8.}}],
  StripOnInput->False,
  FontColor->GrayLevel[1]]], "Output",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],

Cell["\<\
General function for the probability, for arbitrary \[Delta]:\
\>", "Text",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],

Cell[BoxData[
 RowBox[{"Style", "[", 
  RowBox[{
   RowBox[{"Dynamic", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"pExactlyAnyDelta", "[", 
      RowBox[{
      "\[ScriptY]_", ",", "\[Delta]_", ",", "a1_", ",", "r_", ",", "pEst_", 
       " ", ",", "t_"}], "]"}], ":=", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"\[Delta]", "\[Equal]", "0"}], ",", 
       RowBox[{"deltaZeroPExactly", "[", 
        RowBox[{
        "\[ScriptY]", ",", "a1", ",", "r", ",", "pEst", " ", ",", "t"}], 
        "]"}], ",", 
       RowBox[{"pExactly", "[", 
        RowBox[{
        "\[ScriptY]", ",", "\[Delta]", ",", "a1", ",", "r", ",", "pEst", ",", 
         "t"}], "]"}]}], "]"}]}], "\[IndentingNewLine]", "]"}], ",", 
   RowBox[{"FontColor", "\[Rule]", "White"}]}], "]"}]], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],

Cell[BoxData[
 StyleBox[
  DynamicBox[ToBoxes[$CellContext`pExactlyAnyDelta[
      Pattern[$CellContext`\[ScriptY], 
       Blank[]], 
      Pattern[$CellContext`\[Delta], 
       Blank[]], 
      Pattern[$CellContext`a1, 
       Blank[]], 
      Pattern[$CellContext`r, 
       Blank[]], 
      Pattern[$CellContext`pEst, 
       Blank[]], 
      Pattern[$CellContext`t, 
       Blank[]]] := If[$CellContext`\[Delta] == 0, 
      $CellContext`deltaZeroPExactly[$CellContext`\[ScriptY], \
$CellContext`a1, $CellContext`r, $CellContext`pEst, $CellContext`t], 
      $CellContext`pExactly[$CellContext`\[ScriptY], $CellContext`\[Delta], \
$CellContext`a1, $CellContext`r, $CellContext`pEst, $CellContext`t]], 
    StandardForm],
   ImageSizeCache->{29., {0., 8.}}],
  StripOnInput->False,
  FontColor->GrayLevel[1]]], "Output",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],

Cell["\<\


Expected duration for which exactly \[ScriptY] cells existed, prior to time t \
(function \[OpenCurlyDoubleQuote]E\[CloseCurlyDoubleQuote] in Suppl. Methods \
Section 1.6):\
\>", "Text",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],

Cell[BoxData[
 RowBox[{"Style", "[", 
  RowBox[{
   RowBox[{"Dynamic", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"expectedDuration", "[", 
      RowBox[{
      "\[ScriptY]_", ",", "\[Delta]_", ",", "a1_", ",", "r_", ",", "pEst_", 
       " ", ",", "t_"}], "]"}], ":=", 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{"pExactlyAnyDelta", "[", 
        RowBox[{
        "\[ScriptY]", ",", "\[Delta]", ",", "a1", ",", "r", ",", "pEst", " ", 
         ",", "\[Tau]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Tau]", ",", "0", ",", "t"}], "}"}]}], "]"}]}], 
    "\[IndentingNewLine]", "]"}], ",", 
   RowBox[{"FontColor", "\[Rule]", "White"}]}], "]"}]], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],

Cell[BoxData[
 StyleBox[
  DynamicBox[ToBoxes[$CellContext`expectedDuration[
      Pattern[$CellContext`\[ScriptY], 
       Blank[]], 
      Pattern[$CellContext`\[Delta], 
       Blank[]], 
      Pattern[$CellContext`a1, 
       Blank[]], 
      Pattern[$CellContext`r, 
       Blank[]], 
      Pattern[$CellContext`pEst, 
       Blank[]], 
      Pattern[$CellContext`t, 
       Blank[]]] := NIntegrate[
      $CellContext`pExactlyAnyDelta[$CellContext`\[ScriptY], $CellContext`\
\[Delta], $CellContext`a1, $CellContext`r, $CellContext`pEst, $CellContext`\
\[Tau]], {$CellContext`\[Tau], 0, $CellContext`t}], StandardForm],
   ImageSizeCache->{29., {0., 8.}}],
  StripOnInput->False,
  FontColor->GrayLevel[1]]], "Output",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],

Cell["\<\


To compute rebound probability using equation S9, we compute pExactly[nReb, \
\[Delta], a1, r, pEst , t] for many values of t. These values are stored and \
used multiple times to compute the integral in the numerator of Eq. S8.

Very rough estimate of expected rebound time (valid for growth-limited \
regime), used to determine at which times to compute pExactly. This function \
is not presented in the paper:\
\>", "Text",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],

Cell[BoxData[
 RowBox[{"Style", "[", 
  RowBox[{
   RowBox[{"Dynamic", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"approxReboundTime", "[", 
      RowBox[{"nReb_", ",", "\[Delta]_", ",", "a1_", ",", "r_"}], " ", "]"}], 
     ":=", 
     FractionBox[
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"nReb", " ", 
         RowBox[{"(", 
          RowBox[{"r", "+", "\[Delta]"}], ")"}]}], 
        RowBox[{"a1", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "r", "+", "\[Delta]"}], ")"}]}]], "]"}], "r"]}], 
    "\[IndentingNewLine]", "]"}], ",", 
   RowBox[{"FontColor", "\[Rule]", "White"}]}], "]"}]], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],

Cell[BoxData[
 StyleBox[
  DynamicBox[ToBoxes[$CellContext`approxReboundTime[
      Pattern[$CellContext`nReb, 
       Blank[]], 
      Pattern[$CellContext`\[Delta], 
       Blank[]], 
      Pattern[$CellContext`a1, 
       Blank[]], 
      Pattern[$CellContext`r, 
       Blank[]]] := 
    Log[$CellContext`nReb ($CellContext`r + \
$CellContext`\[Delta])/($CellContext`a1 (
        1 + $CellContext`r + $CellContext`\[Delta]))]/$CellContext`r, 
    StandardForm],
   ImageSizeCache->{29., {0., 8.}}],
  StripOnInput->False,
  FontColor->GrayLevel[1]]], "Output",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],

Cell["\<\
Function to construct the table of times to compute. This function is not \
presented in the paper; it is just a hack to ensure that enough \
representative timesteps are computed, so that the survival curves are smooth:\
\>", "Text",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],

Cell[BoxData[
 RowBox[{"Style", "[", 
  RowBox[{
   RowBox[{"Dynamic", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"timetable", "[", 
      RowBox[{"approxtime_", ",", "minstep_", ",", "maxtime_"}], "]"}], ":=", 
     
     RowBox[{"Sort", "[", 
      RowBox[{"Join", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"approxtime", "+", 
             RowBox[{"Log", "[", 
              RowBox[{"-", 
               FractionBox[
                RowBox[{"4", "+", "minstep", "+", 
                 RowBox[{
                  SuperscriptBox["\[ExponentialE]", "approxtime"], " ", 
                  "minstep"}]}], 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["\[ExponentialE]", "approxtime"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "4"}], "+", "minstep"}], ")"}]}], "+", 
                 "minstep"}]]}], "]"}]}], ")"}], "+", 
           RowBox[{"step", "*", 
            RowBox[{"Log", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["\[ExponentialE]", "approxtime"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "minstep"}], ")"}]}], "+", 
                  "minstep"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "minstep", "+", 
                  RowBox[{
                   SuperscriptBox["\[ExponentialE]", "approxtime"], " ", 
                   "minstep"}]}], ")"}]}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["\[ExponentialE]", "approxtime"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "minstep"}], ")"}]}], "+", 
                  "minstep"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", "minstep", "+", 
                  RowBox[{
                   SuperscriptBox["\[ExponentialE]", "approxtime"], " ", 
                   "minstep"}]}], ")"}]}], ")"}]}], "]"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"step", ",", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{"approxtime", "+", 
                 RowBox[{"Log", "[", 
                  RowBox[{"-", 
                   FractionBox[
                    RowBox[{"4", "+", "minstep", "+", 
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", "approxtime"], " ", 
                    "minstep"}]}], 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", "approxtime"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "minstep"}], ")"}]}], "+", 
                    "minstep"}]]}], "]"}]}], ")"}]}], "/", " ", 
              RowBox[{"Log", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", "approxtime"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "minstep"}], ")"}]}], "+", 
                    "minstep"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", "minstep", "+", 
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", "approxtime"], " ", 
                    "minstep"}]}], ")"}]}], ")"}], "/", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", "approxtime"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "minstep"}], ")"}]}], "+", 
                    "minstep"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"4", "+", "minstep", "+", 
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", "approxtime"], " ", 
                    "minstep"}]}], ")"}]}], ")"}]}], "]"}]}], "+", "1"}], ",", 
            RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
        
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"approxtime", "+", 
           RowBox[{"Log", "[", 
            RowBox[{"(", 
             RowBox[{"step", "/", 
              RowBox[{"(", 
               RowBox[{"1", "-", "step"}], ")"}]}], ")"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"step", ",", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"1", "+", 
               SuperscriptBox["\[ExponentialE]", "approxtime"]}]], "+", 
             RowBox[{"minstep", "/", "4"}]}], ",", 
            RowBox[{"1", "-", 
             RowBox[{"minstep", "/", "4"}]}], ",", 
            RowBox[{"minstep", "/", "4"}]}], "}"}]}], "]"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"approxtime", "+", 
             RowBox[{"Log", "[", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               FractionBox["4", "minstep"]}], "]"}]}], ")"}], "*", 
           RowBox[{"Exp", "[", 
            RowBox[{"minstep", "*", 
             RowBox[{"step", "/", "2"}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"step", ",", "0", ",", 
            FractionBox[
             RowBox[{"2", " ", 
              RowBox[{"Log", "[", 
               FractionBox["maxtime", 
                RowBox[{"approxtime", "+", 
                 RowBox[{"Log", "[", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   FractionBox["2", "minstep"]}], "]"}]}]], "]"}]}], 
             "minstep"]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", "]"}], 
      "]"}]}], "\[IndentingNewLine]", "]"}], ",", 
   RowBox[{"FontColor", "\[Rule]", "White"}]}], "]"}]], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],

Cell[BoxData[
 StyleBox[
  DynamicBox[ToBoxes[$CellContext`timetable[
      Pattern[$CellContext`approxtime, 
       Blank[]], 
      Pattern[$CellContext`minstep, 
       Blank[]], 
      Pattern[$CellContext`maxtime, 
       Blank[]]] := Sort[
      Join[
       Table[($CellContext`approxtime + 
         Log[-((4 + $CellContext`minstep + 
             E^$CellContext`approxtime $CellContext`minstep)/(
            E^$CellContext`approxtime (-4 + $CellContext`minstep) + \
$CellContext`minstep))]) + $CellContext`step 
         Log[((E^$CellContext`approxtime (-4 + $CellContext`minstep) + \
$CellContext`minstep) (2 + $CellContext`minstep + 
             E^$CellContext`approxtime $CellContext`minstep))/((
            E^$CellContext`approxtime (-2 + $CellContext`minstep) + \
$CellContext`minstep) (4 + $CellContext`minstep + 
            E^$CellContext`approxtime $CellContext`minstep))], \
{$CellContext`step, (-($CellContext`approxtime + 
            Log[-((4 + $CellContext`minstep + 
                E^$CellContext`approxtime $CellContext`minstep)/(
               E^$CellContext`approxtime (-4 + $CellContext`minstep) + \
$CellContext`minstep))]))/
          Log[((E^$CellContext`approxtime (-4 + $CellContext`minstep) + \
$CellContext`minstep) (2 + $CellContext`minstep + 
             E^$CellContext`approxtime $CellContext`minstep))/((
            E^$CellContext`approxtime (-2 + $CellContext`minstep) + \
$CellContext`minstep) (4 + $CellContext`minstep + 
            E^$CellContext`approxtime $CellContext`minstep))] + 1, -1}], 
       Table[$CellContext`approxtime + 
        Log[$CellContext`step/(1 - $CellContext`step)], {$CellContext`step, 
         1/(1 + E^$CellContext`approxtime) + $CellContext`minstep/4, 
         1 - $CellContext`minstep/4, $CellContext`minstep/4}], 
       Table[($CellContext`approxtime + Log[-1 + 4/$CellContext`minstep]) 
        Exp[$CellContext`minstep ($CellContext`step/2)], {$CellContext`step, 
         0, 2 Log[$CellContext`maxtime/($CellContext`approxtime + 
           Log[-1 + 2/$CellContext`minstep])]/$CellContext`minstep}]]], 
    StandardForm],
   ImageSizeCache->{29., {0., 8.}}],
  StripOnInput->False,
  FontColor->GrayLevel[1]]], "Output",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],

Cell["\<\
Function to compute pExactly[nReb, \[Delta], a1, r, pEst , t], at all times \
in the \[OpenCurlyDoubleQuote]timetable\[CloseCurlyDoubleQuote] defined above:\
\>", "Text",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],

Cell[BoxData[
 RowBox[{"Style", "[", 
  RowBox[{
   RowBox[{"Dynamic", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"pExactlyTable", "[", 
      RowBox[{
      "nReb_", ",", "minstep_", ",", "maxtime_", ",", "\[Delta]_", ",", "a1_",
        ",", "r_", ",", "pEst_"}], "]"}], ":=", 
     RowBox[{"Table", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"timetable", "[", 
           RowBox[{
            RowBox[{"approxReboundTime", "[", 
             RowBox[{"nReb", ",", "\[Delta]", ",", "a1", ",", "r"}], "]"}], 
            ",", "minstep", ",", "maxtime"}], "]"}], "[", 
          RowBox[{"[", "i", "]"}], "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{"pExactlyAnyDelta", "[", 
          RowBox[{
          "nReb", ",", "\[Delta]", ",", "a1", ",", "r", ",", "pEst", " ", ",", 
           RowBox[{
            RowBox[{"timetable", "[", 
             RowBox[{
              RowBox[{"approxReboundTime", "[", 
               RowBox[{"nReb", ",", "\[Delta]", ",", "a1", ",", "r"}], "]"}], 
              ",", "minstep", ",", "maxtime"}], "]"}], "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
        "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", 
          RowBox[{"timetable", "[", 
           RowBox[{
            RowBox[{"approxReboundTime", "[", 
             RowBox[{"nReb", ",", "\[Delta]", ",", "a1", ",", "r"}], "]"}], 
            ",", "minstep", ",", "maxtime"}], "]"}], "]"}]}], "}"}]}], 
      "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}], ",", 
   RowBox[{"FontColor", "\[Rule]", "White"}]}], "]"}]], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],

Cell[BoxData[
 StyleBox[
  DynamicBox[ToBoxes[$CellContext`pExactlyTable[
      Pattern[$CellContext`nReb, 
       Blank[]], 
      Pattern[$CellContext`minstep, 
       Blank[]], 
      Pattern[$CellContext`maxtime, 
       Blank[]], 
      Pattern[$CellContext`\[Delta], 
       Blank[]], 
      Pattern[$CellContext`a1, 
       Blank[]], 
      Pattern[$CellContext`r, 
       Blank[]], 
      Pattern[$CellContext`pEst, 
       Blank[]]] := Table[{
       Part[
        $CellContext`timetable[
         $CellContext`approxReboundTime[$CellContext`nReb, $CellContext`\
\[Delta], $CellContext`a1, $CellContext`r], $CellContext`minstep, \
$CellContext`maxtime], $CellContext`i], 
       $CellContext`pExactlyAnyDelta[$CellContext`nReb, \
$CellContext`\[Delta], $CellContext`a1, $CellContext`r, $CellContext`pEst, 
        Part[
         $CellContext`timetable[
          $CellContext`approxReboundTime[$CellContext`nReb, $CellContext`\
\[Delta], $CellContext`a1, $CellContext`r], $CellContext`minstep, \
$CellContext`maxtime], $CellContext`i]]}, {$CellContext`i, 1, 
       Length[
        $CellContext`timetable[
         $CellContext`approxReboundTime[$CellContext`nReb, $CellContext`\
\[Delta], $CellContext`a1, $CellContext`r], $CellContext`minstep, \
$CellContext`maxtime]]}], StandardForm],
   ImageSizeCache->{29., {0., 8.}}],
  StripOnInput->False,
  FontColor->GrayLevel[1]]], "Output",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],

Cell["\<\


Table of survival probabilities, computed by numerical integration of \
equation S8:\
\>", "Text",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],

Cell[BoxData[
 RowBox[{"Style", "[", 
  RowBox[{
   RowBox[{"Dynamic", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"survivalTable", "[", 
      RowBox[{
      "nReb_", ",", "minstep_", ",", "maxtime_", ",", "\[Delta]_", ",", "a1_",
        ",", "r_", ",", "pEst_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"nReb0", "=", "nReb"}], ",", 
         RowBox[{"minstep0", "=", "minstep"}], ",", 
         RowBox[{"a10", "=", "a1"}], ",", 
         RowBox[{"r0", "=", "r"}], ",", 
         RowBox[{"pEst0", "=", "pEst"}], ",", 
         RowBox[{"\[Delta]0", "=", "\[Delta]"}], ",", 
         RowBox[{"maxtime0", "=", "maxtime"}], ",", "\[IndentingNewLine]", 
         "maxtimeBetter", ",", "ptable", ",", "integralTable", ",", 
         "integralNow", ",", "integralMax", ",", "clearprob"}], 
        "\[IndentingNewLine]", "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"clearprob", "=", 
         RowBox[{"pClr", "[", 
          RowBox[{"\[Delta]0", ",", "a10", ",", "r0", ",", "pEst0"}], "]"}]}],
         ";", "\[IndentingNewLine]", 
        RowBox[{"maxtimeBetter", "=", 
         RowBox[{"Max", "[", 
          RowBox[{"maxtime", ",", 
           RowBox[{
            RowBox[{"4", "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"a10", "*", "pEst0"}], "+", "\[Delta]0"}], ")"}]}], 
            "+", 
            RowBox[{"approxReboundTime", "[", 
             RowBox[{"nReb0", ",", "\[Delta]0", ",", "a10", ",", "r0"}], 
             "]"}]}]}], "]"}]}], ";", 
        RowBox[{"(*", " ", 
         RowBox[{
         "May", " ", "need", " ", "to", " ", "do", " ", "the", " ", 
          "computation", " ", "of", " ", "the", " ", "denominator", " ", "of",
           " ", "S8", " ", "up", " ", "to", " ", "a", " ", "higher", " ", 
          RowBox[{"t", " ", "--"}], " ", "so", " ", "we", " ", "calculate", 
          " ", "maxtimeBetter"}], " ", "*)"}], "\[IndentingNewLine]", 
        RowBox[{"ptable", "=", 
         RowBox[{"pExactlyTable", "[", 
          RowBox[{
          "nReb0", ",", "minstep0", ",", "maxtimeBetter", ",", "\[Delta]0", 
           ",", "a10", ",", "r0", ",", "pEst0"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"integralTable", "=", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}], "}"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"integralNow", "=", "0"}], ";", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "1"}], ",", 
          RowBox[{"i", "\[LessEqual]", 
           RowBox[{"Length", "[", "ptable", "]"}]}], ",", 
          RowBox[{"i", "=", 
           RowBox[{"i", "+", "1"}]}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"integralNow", "=", "\[IndentingNewLine]", 
            RowBox[{"integralNow", "+", "\[IndentingNewLine]", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"i", "\[Equal]", "1"}], ",", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"ptable", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "-", "0"}], ")"}], "*", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"0", "+", 
                   RowBox[{
                    RowBox[{"ptable", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], ")"}], "/", "2"}]}], 
               ",", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"ptable", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "-", 
                  RowBox[{
                   RowBox[{"ptable", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", "-", "1"}], "]"}], "]"}], "[", 
                   RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "*", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"ptable", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", "-", "1"}], "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "+", 
                   RowBox[{
                    RowBox[{"ptable", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], ")"}], "/", "2"}]}]}], 
              "\[IndentingNewLine]", "]"}]}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"integralTable", "=", 
            RowBox[{"Append", "[", 
             RowBox[{"integralTable", ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"ptable", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ",", "integralNow"}], 
               "}"}]}], "]"}]}]}]}], "\[IndentingNewLine]", "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"integralMax", "=", 
         RowBox[{
          RowBox[{"integralTable", "[", 
           RowBox[{"[", 
            RowBox[{"Length", "[", "integralTable", "]"}], "]"}], "]"}], "[", 
          
          RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"Table", "[", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"{", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{"integralTable", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", "\[IndentingNewLine]", 
            RowBox[{"N", "[", 
             RowBox[{"1", " ", "-", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", "clearprob"}], ")"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"integralTable", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "/", "integralMax"}], 
                ")"}]}]}], "]"}]}], "\[IndentingNewLine]", "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "integralTable", "]"}]}], "}"}]}], 
         "]"}]}]}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
    "]"}], ",", 
   RowBox[{"FontColor", "\[Rule]", "White"}]}], "]"}]], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],

Cell[BoxData[
 StyleBox[
  DynamicBox[ToBoxes[$CellContext`survivalTable[
      Pattern[$CellContext`nReb, 
       Blank[]], 
      Pattern[$CellContext`minstep, 
       Blank[]], 
      Pattern[$CellContext`maxtime, 
       Blank[]], 
      Pattern[$CellContext`\[Delta], 
       Blank[]], 
      Pattern[$CellContext`a1, 
       Blank[]], 
      Pattern[$CellContext`r, 
       Blank[]], 
      Pattern[$CellContext`pEst, 
       Blank[]]] := 
    Module[{$CellContext`nReb0 = $CellContext`nReb, $CellContext`minstep0 = \
$CellContext`minstep, $CellContext`a10 = $CellContext`a1, $CellContext`r0 = \
$CellContext`r, $CellContext`pEst0 = $CellContext`pEst, \
$CellContext`\[Delta]0 = $CellContext`\[Delta], $CellContext`maxtime0 = \
$CellContext`maxtime, $CellContext`maxtimeBetter, $CellContext`ptable, \
$CellContext`integralTable, $CellContext`integralNow, \
$CellContext`integralMax, $CellContext`clearprob}, $CellContext`clearprob = \
$CellContext`pClr[$CellContext`\[Delta]0, $CellContext`a10, $CellContext`r0, \
$CellContext`pEst0]; $CellContext`maxtimeBetter = 
       Max[$CellContext`maxtime, 
         4/($CellContext`a10 $CellContext`pEst0 + $CellContext`\[Delta]0) + \
$CellContext`approxReboundTime[$CellContext`nReb0, $CellContext`\[Delta]0, \
$CellContext`a10, $CellContext`r0]]; $CellContext`ptable = \
$CellContext`pExactlyTable[$CellContext`nReb0, $CellContext`minstep0, \
$CellContext`maxtimeBetter, $CellContext`\[Delta]0, $CellContext`a10, \
$CellContext`r0, $CellContext`pEst0]; $CellContext`integralTable = {{0, 
        0}}; $CellContext`integralNow = 0; 
      For[$CellContext`i = 1, $CellContext`i <= 
        Length[$CellContext`ptable], $CellContext`i = $CellContext`i + 
         1, $CellContext`integralNow = $CellContext`integralNow + 
          If[$CellContext`i == 1, (Part[
               Part[$CellContext`ptable, $CellContext`i], 1] + 0) ((0 + Part[
                Part[$CellContext`ptable, $CellContext`i], 2])/2), (Part[
               Part[$CellContext`ptable, $CellContext`i], 1] - Part[
              Part[$CellContext`ptable, $CellContext`i - 1], 1]) ((Part[
                Part[$CellContext`ptable, $CellContext`i - 1], 2] + Part[
                Part[$CellContext`ptable, $CellContext`i], 2])/
             2)]; $CellContext`integralTable = 
         Append[$CellContext`integralTable, {
            Part[
             Part[$CellContext`ptable, $CellContext`i], 
             1], $CellContext`integralNow}]]; $CellContext`integralMax = 
       Part[
         Part[$CellContext`integralTable, 
          Length[$CellContext`integralTable]], 2]; Table[{
         Part[
          Part[$CellContext`integralTable, $CellContext`i], 1], 
         N[1 - (1 - $CellContext`clearprob) (Part[
             Part[$CellContext`integralTable, $CellContext`i], 
             2]/$CellContext`integralMax)]}, {$CellContext`i, 1, 
         Length[$CellContext`integralTable]}]], StandardForm],
   ImageSizeCache->{29., {0., 8.}}],
  StripOnInput->False,
  FontColor->GrayLevel[1]]], "Output",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],

Cell["\<\

Function for creating graphs of survival probabilities:\
\>", "Text",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],

Cell[BoxData[
 RowBox[{"Style", "[", 
  RowBox[{
   RowBox[{"Dynamic", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"createFigure", "[", 
       RowBox[{
       "nReb_", ",", "maxtime_", ",", "minstep_", ",", "\[Delta]_", ",", "a_",
         ",", "r_", ",", "pEst_", ",", "logreductionMin_", ",", 
        "logreductionMax_", ",", "logreductionStep_"}], "]"}], ":=", 
      RowBox[{"Module", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"nReb0", "=", "nReb"}], ",", 
          RowBox[{"maxtime0", "=", "maxtime"}], ",", 
          RowBox[{"minstep0", "=", "minstep"}], ",", 
          RowBox[{"a0", "=", "a"}], ",", 
          RowBox[{"r0", "=", "r"}], ",", 
          RowBox[{"pEst0", "=", "pEst"}], ",", 
          RowBox[{"\[Delta]0", "=", "\[Delta]"}], ",", "\[IndentingNewLine]", 
          "findLabelPosition", ",", "labelPositions", ",", "returnLogLinear", 
          ",", "\[IndentingNewLine]", 
          RowBox[{"logreductionMin0", "=", "logreductionMin"}], ",", 
          RowBox[{"logreductionMax0", "=", "logreductionMax"}], ",", 
          RowBox[{"logreductionStep0", "=", "logreductionStep"}], ",", 
          "logreduction", ",", "dataResult", ",", "figureResult", ",", 
          "\[IndentingNewLine]", "logReductionList"}], "\[IndentingNewLine]", 
         "}"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"returnLogLinear", "[", "data_", "]"}], ":=", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Log", "[", 
             RowBox[{"data", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
            RowBox[{"data", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], "}"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"findLabelPosition", "[", "data_", "]"}], ":=", 
          RowBox[{"If", "[", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Select", "[", 
                RowBox[{"data", ",", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"#", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ">", 
                    RowBox[{"0.8", "*", "maxtime0"}]}], ")"}], "&"}], ",", 
                 "1"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], "<", "0.5"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{"returnLogLinear", "[", 
             RowBox[{
              RowBox[{"Select", "[", 
               RowBox[{"data", ",", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"#", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "<", "0.5"}], ")"}], 
                 "&"}], ",", "1"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{"returnLogLinear", "[", 
             RowBox[{
              RowBox[{"Select", "[", 
               RowBox[{"data", ",", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"#", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ">", 
                   RowBox[{"0.8", "*", "maxtime0"}]}], ")"}], "&"}], ",", 
                "1"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
           "]"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"dataResult", "=", "\[IndentingNewLine]", 
          RowBox[{"Table", "[", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"survivalTable", "[", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"N", "[", "nReb0", "]"}], ",", "\[IndentingNewLine]", 
              RowBox[{"N", "[", "minstep0", "]"}], " ", 
              RowBox[{"(*", " ", 
               RowBox[{
               "0.1", " ", "is", " ", "a", " ", "good", " ", "default", " ", 
                "for", " ", "smooth", " ", "survival", " ", "curves"}], " ", 
               "*)"}], ",", "\[IndentingNewLine]", 
              RowBox[{"N", "[", "maxtime0", "]"}], ",", "\[IndentingNewLine]", 
              RowBox[{"N", "[", "\[Delta]0", "]"}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{"N", "[", 
               RowBox[{"a0", "*", 
                RowBox[{"10", "^", 
                 RowBox[{"(", 
                  RowBox[{"-", "logreduction"}], ")"}]}]}], "]"}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{"N", "[", "r0", "]"}], ",", "\[IndentingNewLine]", 
              RowBox[{"N", "[", "pEst0", "]"}]}], "\[IndentingNewLine]", 
             "]"}], ",", 
            RowBox[{"{", 
             RowBox[{
             "logreduction", ",", "logreductionMin0", ",", "logreductionMax0",
               ",", "logreductionStep0"}], "}"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"logReductionList", "=", 
          RowBox[{"Table", "[", 
           RowBox[{"logreduction", ",", 
            RowBox[{"{", 
             RowBox[{
             "logreduction", ",", "logreductionMin0", ",", "logreductionMax0",
               ",", "logreductionStep0"}], "}"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"labelPositions", "=", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"findLabelPosition", "[", 
             RowBox[{"dataResult", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", 
              RowBox[{"Length", "[", "logReductionList", "]"}]}], "}"}]}], 
           "]"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
         "\[IndentingNewLine]", 
         RowBox[{"figureResult", "=", "\[IndentingNewLine]", 
          RowBox[{"ListLogLinearPlot", "[", "\[IndentingNewLine]", 
           RowBox[{"dataResult", ",", 
            RowBox[{"Joined", "\[Rule]", "True"}], ",", 
            RowBox[{"PlotMarkers", "\[Rule]", "\"\<\[FilledCircle]\>\""}], 
            ",", 
            RowBox[{"PlotRange", "\[Rule]", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"3", ",", "maxtime"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"0", ",", "1.04"}], "}"}]}], "}"}]}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{"ImageSize", "\[Rule]", 
             RowBox[{"{", 
              RowBox[{"600", ",", "400"}], "}"}]}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{"Frame", "\[Rule]", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"True", ",", "False"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"True", ",", "False"}], "}"}]}], "}"}]}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{"FrameLabel", "\[Rule]", 
             RowBox[{"{", 
              RowBox[{
              "\"\<Time after stopping treatment (days)\>\"", ",", 
               "\"\<Fraction of patients with suppressed VL\>\""}], "}"}]}], 
            ",", "\[IndentingNewLine]", 
            RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"FontSize", "\[Rule]", "16"}], ",", "Bold", ",", 
               RowBox[{"FontFamily", "\[Rule]", "\"\<Helvetica\>\""}]}], 
              "}"}]}], ",", "\[IndentingNewLine]", 
            RowBox[{"FrameStyle", "\[Rule]", 
             RowBox[{"Directive", "[", "Thick", "]"}]}], " ", ",", 
            "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{"Epilog", "\[Rule]", 
             RowBox[{"Table", "[", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"Inset", "[", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"Framed", "[", 
                  RowBox[{"DisplayForm", "[", 
                   RowBox[{"logReductionList", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], ",", 
                 "\[IndentingNewLine]", 
                 RowBox[{"labelPositions", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ",", "\[IndentingNewLine]", 
                 
                 RowBox[{"Background", "\[Rule]", "White"}]}], 
                "\[IndentingNewLine]", "]"}], ",", "\[IndentingNewLine]", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1", ",", 
                 RowBox[{"Length", "[", "logReductionList", "]"}]}], "}"}]}], 
              "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", 
           "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"dataResult", ",", "figureResult"}], "}"}]}]}], 
       "\[IndentingNewLine]", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"goodDelta", "[", "\[Delta]_", "]"}], ":=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"NumberQ", "[", "\[Delta]", "]"}], ",", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"\[Delta]", "<", "0"}], ",", "0", ",", "\[Delta]"}], "]"}], 
        ",", "999"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"goodR", "[", "r_", "]"}], ":=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"r", "\[LessEqual]", "0"}], ",", "0.01", ",", "r"}], "]"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"goodA", "[", "a_", "]"}], ":=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"a", "\[LessEqual]", "0"}], ",", "0", ",", "a"}], "]"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"goodPEst", "[", "pEst_", "]"}], ":=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"pEst", "\[LessEqual]", "0"}], ",", "0.01", ",", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"pEst", "\[GreaterEqual]", "0.9"}], ",", "0.9", ",", 
          "pEst"}], "]"}]}], "]"}]}]}], "\[IndentingNewLine]", "]"}], ",", 
   RowBox[{"FontColor", "\[Rule]", "White"}]}], "\[IndentingNewLine]", 
  "]"}]], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],

Cell[BoxData[
 StyleBox[
  DynamicBox[ToBoxes[$CellContext`createFigure[
       Pattern[$CellContext`nReb, 
        Blank[]], 
       Pattern[$CellContext`maxtime, 
        Blank[]], 
       Pattern[$CellContext`minstep, 
        Blank[]], 
       Pattern[$CellContext`\[Delta], 
        Blank[]], 
       Pattern[$CellContext`a, 
        Blank[]], 
       Pattern[$CellContext`r, 
        Blank[]], 
       Pattern[$CellContext`pEst, 
        Blank[]], 
       Pattern[$CellContext`logreductionMin, 
        Blank[]], 
       Pattern[$CellContext`logreductionMax, 
        Blank[]], 
       Pattern[$CellContext`logreductionStep, 
        Blank[]]] := 
     Module[{$CellContext`nReb0 = $CellContext`nReb, $CellContext`maxtime0 = \
$CellContext`maxtime, $CellContext`minstep0 = $CellContext`minstep, \
$CellContext`a0 = $CellContext`a, $CellContext`r0 = $CellContext`r, \
$CellContext`pEst0 = $CellContext`pEst, $CellContext`\[Delta]0 = \
$CellContext`\[Delta], $CellContext`findLabelPosition, \
$CellContext`labelPositions, $CellContext`returnLogLinear, \
$CellContext`logreductionMin0 = $CellContext`logreductionMin, \
$CellContext`logreductionMax0 = $CellContext`logreductionMax, \
$CellContext`logreductionStep0 = $CellContext`logreductionStep, \
$CellContext`logreduction, $CellContext`dataResult, \
$CellContext`figureResult, $CellContext`logReductionList}, \
$CellContext`returnLogLinear[
          Pattern[$CellContext`data, 
           Blank[]]] := {
          Log[
           Part[$CellContext`data, 1]], 
          Part[$CellContext`data, 2]}; $CellContext`findLabelPosition[
          Pattern[$CellContext`data, 
           Blank[]]] := If[Part[
            Part[
             
             Select[$CellContext`data, Part[#, 1] > 
              0.8 $CellContext`maxtime0& , 1], 1], 2] < 0.5, 
          $CellContext`returnLogLinear[
           Part[
            Select[$CellContext`data, Part[#, 2] < 0.5& , 1], 1]], 
          $CellContext`returnLogLinear[
           Part[
            
            Select[$CellContext`data, Part[#, 1] > 
             0.8 $CellContext`maxtime0& , 1], 1]]]; $CellContext`dataResult = 
        Table[
          $CellContext`survivalTable[
           N[$CellContext`nReb0], 
           N[$CellContext`minstep0], 
           N[$CellContext`maxtime0], 
           N[$CellContext`\[Delta]0], 
           N[$CellContext`a0 10^(-$CellContext`logreduction)], 
           N[$CellContext`r0], 
           
           N[$CellContext`pEst0]], {$CellContext`logreduction, \
$CellContext`logreductionMin0, $CellContext`logreductionMax0, \
$CellContext`logreductionStep0}]; $CellContext`logReductionList = 
        Table[$CellContext`logreduction, {$CellContext`logreduction, \
$CellContext`logreductionMin0, $CellContext`logreductionMax0, \
$CellContext`logreductionStep0}]; $CellContext`labelPositions = Table[
          $CellContext`findLabelPosition[
           Part[$CellContext`dataResult, $CellContext`i]], {$CellContext`i, 1, 
           Length[$CellContext`logReductionList]}]; $CellContext`figureResult = 
        ListLogLinearPlot[$CellContext`dataResult, Joined -> True, 
          PlotMarkers -> "\[FilledCircle]", 
          PlotRange -> {{3, $CellContext`maxtime}, {0, 1.04}}, 
          ImageSize -> {600, 400}, Frame -> {{True, False}, {True, False}}, 
          FrameLabel -> {
           "Time after stopping treatment (days)", 
            "Fraction of patients with suppressed VL"}, 
          LabelStyle -> {FontSize -> 16, Bold, FontFamily -> "Helvetica"}, 
          FrameStyle -> Directive[Thick], Epilog -> Table[
            Inset[
             Framed[
              DisplayForm[
               Part[$CellContext`logReductionList, $CellContext`i]]], 
             Part[$CellContext`labelPositions, $CellContext`i], Background -> 
             White], {$CellContext`i, 1, 
             
             Length[$CellContext`logReductionList]}]]; \
{$CellContext`dataResult, $CellContext`figureResult}]; $CellContext`goodDelta[
      
       Pattern[$CellContext`\[Delta], 
        Blank[]]] := If[
       NumberQ[$CellContext`\[Delta]], 
       If[$CellContext`\[Delta] < 0, 0, $CellContext`\[Delta]], 
       999]; $CellContext`goodR[
       Pattern[$CellContext`r, 
        Blank[]]] := 
     If[$CellContext`r <= 0, 0.01, $CellContext`r]; $CellContext`goodA[
       Pattern[$CellContext`a, 
        Blank[]]] := 
     If[$CellContext`a <= 0, 0, $CellContext`a]; $CellContext`goodPEst[
       Pattern[$CellContext`pEst, 
        Blank[]]] := If[$CellContext`pEst <= 0, 0.01, 
       If[$CellContext`pEst >= 0.9, 0.9, $CellContext`pEst]], StandardForm],
   ImageSizeCache->{29., {0., 8.}}],
  StripOnInput->False,
  FontColor->GrayLevel[1]]], "Output",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}]
}, {1, 4, 7, 10, 13, 16, 19, 22, 25, 28, 31}]],

Cell[TextData[StyleBox["\nPart 2: Rebound time output (see Table 1 in paper \
for parameter definitions)",
 FontSize->16,
 FontWeight->"Bold",
 FontColor->RGBColor[
  0.016662851911192492`, 0.19946593423361564`, 1.]]], "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DynamicModule", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
    "\[Delta]", ",", "a", ",", "r", ",", "pEst", ",", "maxtime", ",", 
     "\[IndentingNewLine]", "nReb", ",", "minstep", ",", "lraMin", ",", 
     "lraMax", ",", "lraStep", ",", "\[IndentingNewLine]", "dataOutput", ",", 
     "figureOutput", ",", "\[IndentingNewLine]", "showdata"}], 
    "\[IndentingNewLine]", "}"}], ",", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"TabView", "[", "\[IndentingNewLine]", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\"\<1. Input parameters\>\"", "\[Rule]", 
       RowBox[{"Grid", "[", 
        RowBox[{
         RowBox[{"{", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"\"\<\>\"", ",", "\"\<\>\""}], "}"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"{", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"Style", "[", 
              RowBox[{"\"\<Parameter\>\"", ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"FontFamily", "\[Rule]", "\"\<Lucida Grande\>\""}], 
                 ",", 
                 RowBox[{"FontSize", "\[Rule]", "12"}], ",", 
                 RowBox[{"TextAlignment", "\[Rule]", "Center"}]}], "}"}]}], 
              " ", "]"}], ",", "\[IndentingNewLine]", 
             RowBox[{"Style", "[", 
              RowBox[{"\"\<Input value\>\"", ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"FontFamily", "\[Rule]", "\"\<Lucida Grande\>\""}], 
                 ",", 
                 RowBox[{"FontSize", "\[Rule]", "12"}]}], "}"}]}], " ", "]"}],
              ",", "\[IndentingNewLine]", "\"\<\>\""}], "\[IndentingNewLine]",
             "}"}], ",", "\[IndentingNewLine]", 
           RowBox[{"{", 
            RowBox[{"\"\<\>\"", ",", "\"\<\>\""}], "}"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"{", 
            RowBox[{"\"\<\>\"", ",", "\"\<\>\""}], "}"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"{", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"Style", "[", 
              RowBox[{"\"\<\[Delta]\>\"", ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"FontFamily", "\[Rule]", "\"\<Lucida Grande\>\""}], 
                 ",", 
                 RowBox[{"FontSize", "\[Rule]", "18"}], ",", 
                 RowBox[{"FontSlant", "\[Rule]", "Italic"}]}], "}"}]}], " ", 
              "]"}], ",", "\[IndentingNewLine]", 
             RowBox[{"Panel", "[", 
              RowBox[{
               RowBox[{"InputField", "[", 
                RowBox[{
                 RowBox[{"Dynamic", "[", 
                  RowBox[{"\[Delta]", ",", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Delta]", "=", 
                    RowBox[{"goodDelta", "[", "#", "]"}]}], ")"}], "&"}]}], 
                  "]"}], ",", "Number"}], "]"}], ",", 
               "\"\<Latent reservoir decay rate, per day\\n(cannot be \
negative):\>\""}], "]"}], ",", "\[IndentingNewLine]", 
             RowBox[{"Panel", "[", 
              RowBox[{
               RowBox[{"Dynamic", "[", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"\[Delta]", ">", "0"}], ",", 
                  RowBox[{
                   RowBox[{"Log", "[", "2.", "]"}], "/", 
                   RowBox[{"(", 
                    RowBox[{"30", "*", "\[Delta]"}], ")"}]}], ",", 
                  "Infinity"}], "]"}], "]"}], ",", 
               "\"\<Latent reservoir half-life, in months\\n(must be \
positive; if \[Delta]=0 then this field shows '\[Infinity]'):\>\""}], "]"}]}],
             "\[IndentingNewLine]", "}"}], ",", "\[IndentingNewLine]", 
           RowBox[{"{", 
            RowBox[{"\"\<\>\"", ",", "\"\<\>\""}], "}"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"{", 
            RowBox[{"\"\<\>\"", ",", "\"\<\>\""}], "}"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"{", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"Style", "[", 
              RowBox[{"\"\<r\>\"", ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"FontFamily", "\[Rule]", "\"\<Lucida Grande\>\""}], 
                 ",", 
                 RowBox[{"FontSize", "\[Rule]", "18"}], ",", 
                 RowBox[{"FontSlant", "\[Rule]", "Italic"}]}], "}"}]}], " ", 
              "]"}], ",", "\[IndentingNewLine]", 
             RowBox[{"Panel", "[", 
              RowBox[{
               RowBox[{"InputField", "[", 
                RowBox[{
                 RowBox[{"Dynamic", "[", 
                  RowBox[{"r", ",", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"r", "=", 
                    RowBox[{"goodR", "[", "#", "]"}]}], ")"}], "&"}]}], "]"}],
                  ",", "Number"}], "]"}], ",", 
               "\"\<Active infection growth rate, per day\\n(must be \
positive):\>\""}], "]"}], ",", "\[IndentingNewLine]", 
             RowBox[{"Panel", "[", 
              RowBox[{
               RowBox[{"Dynamic", "[", 
                RowBox[{
                 RowBox[{"Log", "[", "2.", "]"}], "/", 
                 RowBox[{"(", "r", ")"}]}], "]"}], ",", 
               "\"\<Doubling time of active infection, in days\\n(must be \
positive):\>\""}], "]"}]}], "\[IndentingNewLine]", "}"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"{", 
            RowBox[{"\"\<\>\"", ",", "\"\<\>\""}], "}"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"{", 
            RowBox[{"\"\<\>\"", ",", "\"\<\>\""}], "}"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"{", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"Style", "[", 
              RowBox[{"\"\<A\>\"", ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"FontFamily", "\[Rule]", "\"\<Lucida Grande\>\""}], 
                 ",", 
                 RowBox[{"FontSize", "\[Rule]", "18"}], ",", 
                 RowBox[{"FontSlant", "\[Rule]", "Italic"}]}], "}"}]}], " ", 
              "]"}], ",", "\[IndentingNewLine]", 
             RowBox[{"Panel", "[", 
              RowBox[{
               RowBox[{"InputField", "[", 
                RowBox[{
                 RowBox[{"Dynamic", "[", 
                  RowBox[{"a", ",", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"a", "=", 
                    RowBox[{"goodA", "[", "#", "]"}]}], ")"}], "&"}]}], "]"}],
                  ",", "Number"}], "]"}], ",", 
               "\"\<Cells activating from the latent reservoir\\nper day, \
without reservoir-reducing therapy\\n(cannot be negative)\>\""}], "]"}]}], 
            "\[IndentingNewLine]", "}"}], ",", "\[IndentingNewLine]", 
           RowBox[{"{", 
            RowBox[{"\"\<\>\"", ",", "\"\<\>\""}], "}"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"{", 
            RowBox[{"\"\<\>\"", ",", "\"\<\>\""}], "}"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"{", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"Style", "[", 
              RowBox[{
               RowBox[{"Subscript", "[", 
                RowBox[{"\"\<p\>\"", ",", "\"\<Est\\n\\n\\n\>\""}], "]"}], 
               ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"FontFamily", "\[Rule]", "\"\<Lucida Grande\>\""}], 
                 ",", 
                 RowBox[{"FontSize", "\[Rule]", "18"}], ",", 
                 RowBox[{"FontSlant", "\[Rule]", "Italic"}]}], "}"}]}], " ", 
              "]"}], ",", "\[IndentingNewLine]", 
             RowBox[{"Panel", "[", 
              RowBox[{
               RowBox[{"InputField", "[", 
                RowBox[{
                 RowBox[{"Dynamic", "[", 
                  RowBox[{"pEst", ",", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"pEst", "=", 
                    RowBox[{"goodPEst", "[", "#", "]"}]}], ")"}], "&"}]}], 
                  "]"}], ",", "Number"}], "]"}], ",", 
               "\"\<Establishment probability\\n(must be positive but at most \
0.9):\\n\>\""}], "]"}], ",", "\[IndentingNewLine]", 
             RowBox[{"Panel", "[", 
              RowBox[{
               RowBox[{"Dynamic", "[", 
                FractionBox[
                 RowBox[{"pEst", "+", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "r"}], ")"}], "-", 
                  RowBox[{"pEst", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}]}], "+", 
                  RowBox[{"ProductLog", "[", 
                   RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}]}]]}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}]}], "]"}]}], "pEst"], "]"}],
                ",", "\"\<Variance of viral replication distribution\\n(1 = \
Poisson variance,\\n>1 = more skewed than Poisson,\\n<1 = less skewed than \
Poisson)\>\""}], "]"}]}], "\[IndentingNewLine]", "}"}]}], 
          "\[IndentingNewLine]", "}"}], ",", 
         RowBox[{"Dividers", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"False", ",", "True"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"False", ",", 
              RowBox[{"{", 
               RowBox[{"False", ",", "False", ",", "True"}], "}"}]}], "}"}]}],
            "}"}]}]}], "]"}]}], ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"\"\<2. Bounds for plotting\>\"", "\[Rule]", 
       RowBox[{"Grid", "[", "\[IndentingNewLine]", 
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"Panel", "[", 
            RowBox[{
             RowBox[{"InputField", "[", 
              RowBox[{
               RowBox[{"Dynamic", "[", "maxtime", "]"}], ",", "Number"}], 
              "]"}], ",", "\"\<Maximum time to plot (# of days)\>\""}], "]"}],
            "}"}], ",", "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{"\"\<\>\"", ",", "\"\<\>\""}], "}"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{"\"\<\>\"", ",", "\"\<\>\""}], "}"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{"Panel", "[", 
            RowBox[{
             RowBox[{"InputField", "[", 
              RowBox[{
               RowBox[{"Dynamic", "[", "lraMin", "]"}], ",", "Number"}], 
              "]"}], ",", 
             "\"\<Minimum log-efficacy of\\nlatency-reversing therapy\\n(# \
logs that the LR is reduced)\>\""}], "]"}], "}"}], ",", "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{"\"\<\>\"", ",", "\"\<\>\""}], "}"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{"Panel", "[", 
            RowBox[{
             RowBox[{"InputField", "[", 
              RowBox[{
               RowBox[{"Dynamic", "[", "lraMax", "]"}], ",", "Number"}], 
              "]"}], ",", 
             "\"\<Maximum log-efficacy of\\nlatency-reversing therapy\>\""}], 
            "]"}], "}"}], ",", "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{"\"\<\>\"", ",", "\"\<\>\""}], "}"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{"Panel", "[", 
            RowBox[{
             RowBox[{"InputField", "[", 
              RowBox[{
               RowBox[{"Dynamic", "[", "lraStep", "]"}], ",", "Number"}], 
              "]"}], ",", "\"\<Log-efficacy step-size\>\""}], "]"}], "}"}]}], 
         "\[IndentingNewLine]", "}"}], "\[IndentingNewLine]", "]"}]}], ",", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"\"\<3. Advanced options\>\"", "\[Rule]", 
       RowBox[{"Grid", "[", "\[IndentingNewLine]", 
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"Panel", "[", 
            RowBox[{
             RowBox[{"InputField", "[", 
              RowBox[{
               RowBox[{"Dynamic", "[", "nReb", "]"}], ",", "Number"}], "]"}], 
             ",", "\"\<Size of infection at rebound, in # of \
actively\\ninfected cells (300,000 corresponds to ~200 c/ml)\>\""}], "]"}], 
           "}"}], ",", "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{"\"\<\>\"", ",", "\"\<\>\""}], "}"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{"\"\<\>\"", ",", "\"\<\>\""}], "}"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{"Panel", "[", 
            RowBox[{
             RowBox[{"InputField", "[", 
              RowBox[{
               RowBox[{"Dynamic", "[", "minstep", "]"}], ",", "Number"}], 
              "]"}], ",", 
             "\"\<Computation step size (must be positive,\\ndefault of 0.1 \
produces accurate survival curves;\\nhigher number is faster but less \
accurate)\>\""}], "]"}], "}"}]}], "\[IndentingNewLine]", "}"}], 
        "\[IndentingNewLine]", "]"}]}], ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"\"\<4. Results\>\"", "\[Rule]", " ", "\[IndentingNewLine]", 
       RowBox[{"Grid", "[", 
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"Panel", "[", 
            RowBox[{
             RowBox[{"Checkbox", "[", 
              RowBox[{"Dynamic", "[", "showdata", "]"}], "]"}], ",", 
             "\"\<Also display text output, below figure?\>\"", ",", 
             "Right"}], "]"}], "}"}], ",", "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{"\"\<\>\"", ",", "\"\<\>\""}], "}"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{"Dynamic", "[", 
            RowBox[{"Button", "[", 
             RowBox[{
             "\"\<Compute survival curves (may take a few seconds)\>\"", ",", 
              "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"dataOutput", ",", "figureOutput"}], "}"}], "=", 
                RowBox[{"createFigure", "[", "\[IndentingNewLine]", 
                 RowBox[{"nReb", " ", 
                  RowBox[{"(*", " ", 
                   RowBox[{"nReb", ":", " ", 
                    RowBox[{
                    "#", " ", "Actively", " ", "infected", " ", "cells", " ", 
                    "representing", " ", "rebound"}]}], " ", "*)"}], ",", 
                  "\[IndentingNewLine]", "maxtime", " ", 
                  RowBox[{"(*", " ", 
                   RowBox[{"maxtime", ":", " ", 
                    RowBox[{
                    "Maximum", " ", "number", " ", "of", " ", "days", " ", 
                    "to", " ", "track", " ", "patient"}]}], " ", "*)"}], ",", 
                  "\[IndentingNewLine]", "minstep", ",", " ", 
                  RowBox[{"(*", " ", 
                   RowBox[{
                    RowBox[{"minstep", ":", " ", 
                    RowBox[{
                    "Lower", " ", "number", " ", "produces", " ", "smoother", 
                    " ", "survival", " ", "curves", " ", "but", " ", "takes", 
                    " ", "longer", " ", "to", " ", "run"}]}], ";", " ", 
                    RowBox[{
                    "0.1", " ", "is", " ", "a", " ", "good", " ", 
                    "default"}]}], " ", "*)"}], "\[IndentingNewLine]", 
                  "\[Delta]", ",", 
                  RowBox[{"(*", " ", 
                   RowBox[{
                    RowBox[{"LR", " ", "decay", " ", "rate"}], ",", " ", 
                    RowBox[{"per", " ", "day"}]}], " ", "*)"}], 
                  "\[IndentingNewLine]", "a", ",", 
                  RowBox[{"(*", " ", 
                   RowBox[{
                    RowBox[{"LR", " ", "exit", " ", "rate"}], ",", " ", 
                    RowBox[{"cells", " ", "per", " ", 
                    RowBox[{"day", " ", "--"}], " ", "baseline"}], ",", " ", 
                    RowBox[{"no", " ", "LRA", " ", "therapy"}]}], " ", "*)"}],
                   "\[IndentingNewLine]", "r", ",", " ", 
                  RowBox[{"(*", " ", 
                   RowBox[{
                    RowBox[{
                    "Net", " ", "growth", " ", "rate", " ", "of", " ", 
                    "active", " ", "infection"}], ",", " ", 
                    RowBox[{"per", " ", "day"}]}], " ", "*)"}], 
                  "\[IndentingNewLine]", "pEst", ",", " ", 
                  RowBox[{"(*", " ", 
                   RowBox[{
                   "Establishment", " ", "probability", " ", "of", " ", 
                    "single", " ", "active", " ", "cell"}], " ", "*)"}], 
                  "\[IndentingNewLine]", "lraMin", ",", "lraMax", ",", 
                  "lraStep"}], " ", 
                 RowBox[{"(*", " ", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"#", " ", "log"}], "-", 
                    RowBox[{
                    "reductions", " ", "in", " ", "LR", " ", "size", " ", 
                    "to", " ", 
                    RowBox[{"simulate", ":", " ", "min"}]}]}], ",", " ", 
                   "max", ",", " ", "stepsize"}], " ", "*)"}], 
                 "\[IndentingNewLine]", "]"}]}], ";", "\[IndentingNewLine]", 
               "Null"}], ",", "\[IndentingNewLine]", 
              RowBox[{"Method", "\[Rule]", "\"\<Queued\>\""}]}], 
             "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", "]"}], 
           "}"}], ",", "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{"Dynamic", "[", 
            RowBox[{"figureOutput", ",", "None"}], "]"}], "}"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{"\"\<\>\"", ",", "\"\<\>\""}], "}"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{"Dynamic", "[", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{"showdata", ",", "dataOutput", ",", "\"\<\>\""}], "]"}],
              ",", "None"}], "]"}], "}"}]}], "\[IndentingNewLine]", "}"}], 
        "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", "}"}], 
    "\[IndentingNewLine]", "]"}], ",", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"Initialization", "\[RuleDelayed]", 
    RowBox[{"(", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[Delta]", " ", "=", " ", "0.000525"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"r", "=", "0.4"}], ";", "\[IndentingNewLine]", 
      RowBox[{"a", "=", "57."}], ";", "\[IndentingNewLine]", 
      RowBox[{"pEst", "=", "0.0688"}], ";", "\[IndentingNewLine]", 
      RowBox[{"nReb", "=", "300000"}], ";", "\[IndentingNewLine]", 
      RowBox[{"minstep", "=", "0.1"}], ";", "\[IndentingNewLine]", 
      RowBox[{"maxtime", "=", "10000."}], ";", "\[IndentingNewLine]", 
      RowBox[{"lraMin", "=", "0."}], ";", "\[IndentingNewLine]", 
      RowBox[{"lraMax", "=", "6."}], ";", "\[IndentingNewLine]", 
      RowBox[{"lraStep", "=", "1."}], ";", "\[IndentingNewLine]", 
      RowBox[{"dataOutput", "=", "\"\<\>\""}], ";", "\[IndentingNewLine]", 
      RowBox[{"figureOutput", "=", "\"\<\>\""}], ";", "\[IndentingNewLine]", 
      RowBox[{"showdata", "=", "False"}]}], "\[IndentingNewLine]", 
     "\[IndentingNewLine]", ")"}]}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "]"}]], "Input"],

Cell[BoxData[
 DynamicModuleBox[{$CellContext`\[Delta]$$ = 0.000525, $CellContext`a$$ = 
  57., $CellContext`r$$ = 0.4, $CellContext`pEst$$ = 
  0.0688, $CellContext`maxtime$$ = 10000., $CellContext`nReb$$ = 
  300000, $CellContext`minstep$$ = 0.1, $CellContext`lraMin$$ = 
  0., $CellContext`lraMax$$ = 6., $CellContext`lraStep$$ = 
  1., $CellContext`dataOutput$$ = {{{0, 1.}, {0.7191224397254725, 1.}, {
    1.4382448794509468`, 1.}, {2.1573673191764193`, 1.}, {2.876489758901892, 
    1.}, {3.595612198627366, 1.}, {4.314734638352839, 1.}, {5.033857078078313,
     1.}, {5.7529795178037855`, 1.}, {6.472101957529258, 1.}, {
    7.191224397254731, 1.}, {7.910346836980205, 1.}, {8.629469276705677, 
    1.}, {9.348591716431152, 1.}, {10.067714156156624`, 1.}, {
    10.786836595882097`, 1.}, {11.505959035607571`, 1.}, {12.225081475333043`,
     1.}, {12.944203915058518`, 1.}, {13.66332635478399, 1.}, {
    14.628089388199353`, 0.9999999999999852}, {15.347211827924827`, 
    0.9999999987812165}, {15.779345107590547`, 0.9999998695589533}, {
    16.09442611664796, 0.9999977653909262}, {16.34574052253556, 
    0.9999833859041446}, {16.55704960141554, 0.9999237233458822}, {
    16.741053233962614`, 0.9997446908215262}, {16.905356277558244`, 
    0.9993154835764575}, {17.054888005667276`, 0.9984405730825364}, {
    17.193038339580884`, 0.9968604526344615}, {17.322250067446802`, 
    0.9942596557351533}, {17.44435276136051, 0.9902796165517332}, {
    17.56076311088965, 0.9845340382306171}, {17.672611409174, 
    0.9766249675022036}, {17.780824992347277`, 0.9661583776680986}, {
    17.886185506867378`, 0.9527585767932488}, {17.989369742253924`, 
    0.9360811402762821}, {18.090979918076872`, 0.9158243259365423}, {
    18.19156715463641, 0.8917390911236827}, {18.291650613079334`, 
    0.8636379233146105}, {18.391734071750374`, 0.8314027406493465}, {
    18.492321309001174`, 0.7949921340652316}, {18.59393148599979, 
    0.7544482198142585}, {18.69711572308371, 0.7099033566645888}, {
    18.802476239879258`, 0.6615869598524979}, {18.910689825986445`, 
    0.6098326124697877}, {19.022538127975235`, 0.5550856298294182}, {
    19.138948482134918`, 0.49791116254972}, {19.26105118182301, 
    0.4390028078412668}, {19.390262916917106`, 0.37919149672325403`}, {
    19.52841325996513, 0.31945406197651693`}, {19.677944999798026`, 
    0.26092022250537894`}, {19.84224805878495, 0.2048754546256919}, {
    20.02625171219176, 0.15275474905623598`}, {20.237560820646195`, 
    0.10611722349315167`}, {20.48887527132041, 0.06658076496266929}, {
    20.803956355542798`, 0.03567097185818313}, {21.236089786257757`, 
    0.014475076258246067`}, {21.955212213700005`, 0.002797057815109527}, {
    23.08088001506468, 0.0001049610756470587}, {24.264262038760506`, 
    2.206940689419845*^-6}, {25.508317356242895`, 2.8551784159169813`*^-8}, {
    26.816156753805036`, 2.433093726494917*^-10}, {28.191050511163937`, 
    1.429634188809814*^-12}, {29.63643657886319, 5.995204332975845*^-15}, {
    31.15592917494001, 0.}, {32.75332782235294, 0.}, {34.432626849768305`, 
    0.}, {36.19802537946244, 0.}, {38.05393782731463, 0.}, {
    40.005004941146105`, 0.}, {42.056105405006925`, 0.}, {44.212368038427265`,
     0.}, {46.47918462113771, 0.}, {48.862223375327076`, 0.}, {
    51.36744313915029, 0.}, {54.001108266927595`, 0.}, {56.76980429329335, 
    0.}, {59.68045440046281, 0.}, {62.740336729793846`, 0.}, {
    65.95710258093132, 0.}, {69.33879554404155, 0.}, {72.89387161297753, 
    0.}, {76.63122032966801, 0.}, {80.56018701260277, 0.}, {84.69059612499643,
     0.}, {89.03277584106407, 0.}, {93.59758387183622, 0.}, {
    98.39643461509209, 0.}, {103.44132769729964`, 0.}, {108.74487797893177`, 
    0.}, {114.32034709818858`, 0.}, {120.18167663200032`, 0.}, {
    126.34352295723176`, 0.}, {132.8212938992584, 0.}, {139.63118725955547`, 
    0.}, {146.79023131863883`, 0.}, {154.3163274156356, 0.}, {
    162.22829471095673`, 0.}, {170.54591724400026`, 0.}, {179.2899934035548, 
    0.}, {188.48238793460513`, 0.}, {198.14608661158346`, 0.}, {
    208.30525371477793`, 0.}, {218.9852924536205, 0.}, {230.21290848794186`, 
    0.}, {242.01617670603198`, 0.}, {254.42461142648378`, 0.}, {
    267.46924019936347`, 0.}, {281.182681391247, 0.}, {295.59922574812646`, 
    0.}, {310.7549221401368, 0.}, {326.68766770250755`, 0.}, {
    343.43730259814123`, 0.}, {361.0457096387724, 0.}, {379.5569190138118, 
    0.}, {399.0172183887558, 0.}, {419.47526864845867`, 0.}, {
    440.9822255746923, 0.}, {463.591867762246, 0.}, {487.3607310934251, 0.}, {
    512.3482501072058, 0.}, {538.6169066165394, 0.}, {566.2323859454319, 
    0.}, {595.2637411764663, 0.}, {625.7835658194775, 0.}, {657.86817533314, 
    0.}, {691.5977979533644, 0.}, {727.0567753056772, 0.}, {764.333773303216, 
    0.}, {803.5220038576952, 0.}, {844.7194579577393, 0.}, {888.0291506973932,
     0.}, {933.5593788675178, 0.}, {981.4239917541757, 0.}, {
    1031.7426758211461`, 0.}, {1084.6412539884293`, 0.}, {1140.2520002550814`,
     0.}, {1198.7139704531137`, 0.}, {1260.1733499595016`, 0.}, {
    1324.783819235773, 0.}, {1392.7069381092074`, 0.}, {1464.1125497565617`, 
    0.}, {1539.1792054004763`, 0.}, {1618.0946107805362`, 0.}, {
    1701.056095515391, 0.}, {1788.2711065295834`, 0.}, {1879.9577267789207`, 
    0.}, {1976.3452205714534`, 0.}, {2077.674606847667, 0.}, {
    2184.1992618533727`, 0.}, {2296.185552712297, 0.}, {2413.913503482643, 
    0.}, {2537.677495363087, 0.}, {2667.787002799117, 0.}, {2804.567367330334,
     0.}, {2948.360611113779, 0.}, {3099.5262921574663`, 0.}, {
    3258.442403402692, 0.}, {3425.5063179032772`, 0.}, {3601.135782465175, 
    0.}, {3785.7699622310943`, 0.}, {3979.8705388221015`, 0.}, {
    4183.922864782147, 0.}, {4398.437177212247, 0.}, {4623.949873628982, 
    0.}, {4861.024853237716, 0.}, {5110.254926974315, 0.}, {
    5372.2632998412655`, 0.}, {5647.705129244809, 0.}, {5937.269163229683, 
    0.}, {6241.679462708026, 0.}, {6561.697211988779, 0.}, {
    6898.1226221349425`, 0.}, {7251.79693190806, 0.}, {7623.6045113032715`, 
    0.}, {8014.475072934992, 0.}, {8425.385996802683, 0.}, {8857.364774249954,
     0.}, {9311.491577228133, 0.}, {9788.901959288729, 0.}, {
    10290.789695058871`, 0.}}, {{0, 1.}, {0.7191226662446191, 1.}, {
    1.4382453324892346`, 1.}, {2.15736799873385, 1.}, {2.876490664978469, 
    1.}, {3.5956133312230847`, 1.}, {4.3147359974677, 1.}, {
    5.0338586637123175`, 1.}, {5.752981329956935, 1.}, {6.47210399620155, 
    1.}, {7.191226662446168, 1.}, {7.910349328690783, 1.}, {8.6294719949354, 
    1.}, {9.348594661180018, 1.}, {10.067717327424633`, 1.}, {
    10.78683999366925, 1.}, {11.505962659913868`, 1.}, {12.225085326158483`, 
    1.}, {12.9442079924031, 1.}, {13.663330658647716`, 1.}, {
    14.382453324892333`, 1.}, {15.10157599113695, 1.}, {15.820698657381566`, 
    0.9999999999999988}, {16.539821323626185`, 0.9999999999922242}, {
    17.2589439898708, 0.999999995014731}, {17.978066656115416`, 
    0.9999994082496861}, {18.697189322360032`, 0.9999796795432454}, {
    19.41631198860465, 0.9997165660418428}, {20.384551655401847`, 
    0.9959804251927813}, {21.103674321646466`, 0.985432751078316}, {
    21.535807676597962`, 0.9725652477457943}, {21.85088872311901, 
    0.958734392811846}, {22.1022031513291, 0.9445787625390052}, {
    22.313512244949546`, 0.9303846379751523}, {22.497515887893503`, 
    0.9162789480439814}, {22.661818939160444`, 0.9023127111270289}, {
    22.811350673112873`, 0.888498925122089}, {22.949501011579247`, 
    0.8748308194187578}, {23.078712743047824`, 0.8612910688214511}, {
    23.200815439839594`, 0.8478565890236106}, {23.317225791676684`, 
    0.8345010570459775}, {23.429074091807394`, 0.8211962057432294}, {
    23.53728767644299, 0.8079124283577286}, {23.642648192097216`, 
    0.7946189753827039}, {23.745832428329763`, 0.7812838942761572}, {
    23.84744260473869, 0.7678737906634396}, {23.948029841642764`, 
    0.7543534479531206}, {24.048113300199386`, 0.7406853157965867}, {
    24.14819675875673, 0.7268288584495665}, {24.24878399566299, 
    0.7127397369863624}, {24.35039417207563, 0.6983687809220682}, {
    24.453578408313547`, 0.6836606815509416}, {24.55893892397497, 
    0.6685523069456483}, {24.667152508619843`, 0.6529704906372992}, {
    24.779000808762266`, 0.636829071757701}, {24.895411160614, 
    0.6200248454062087}, {25.01751385742403, 0.6024318842278765}, {
    25.146725588915466`, 0.5838933509813331}, {25.284875927410724`, 
    0.5642093066021031}, {25.434407661400225`, 0.5431178515449544}, {
    25.59871071271584, 0.5202645865010113}, {25.78271435572576, 
    0.49515027335383666`}, {25.99402344943973, 0.46703440961725573`}, {
    26.24533787779145, 0.43473967717555495`}, {26.56041892455019, 
    0.39619802867671416`}, {26.992552279979346`, 0.3471535252464881}, {
    27.71167494618512, 0.2757264364351354}, {29.13248290309203, 
    0.16947765664325687`}, {30.626137241689335`, 0.09868705082022422}, {
    32.196372875833326`, 0.054884104859018956`}, {33.84711621250858, 
    0.029301524633772225`}, {35.58249496989059, 0.015058516407644218`}, {
    37.40684849879125, 0.007457235718898669}, {39.32473863329611, 
    0.003558241508890281}, {41.34096109772578, 0.0016345141924346551`}, {
    43.46055749844474, 0.0007218769780584777}, {45.68882793050324, 
    0.00030601948274799895`}, {48.031344230635646`, 
    0.00012429241231226573`}, {50.493963909754555`, 0.0000482703506567983}, {
    53.08284479977906, 0.00001788677972125452}, {55.80446045142206, 
    6.309950728144997*^-6}, {58.66561632143894, 2.114174044387518*^-6}, {
    61.67346678981429, 6.71131915708223*^-7}, {64.83553304943838, 
    2.0133087164087016`*^-7}, {68.15972191300702, 5.692212057262225*^-8}, {
    71.6543455841718, 1.512519598456663*^-8}, {75.32814244237879, 
    3.766148504169564*^-9}, {79.19029889336888, 8.760759895309889*^-10}, {
    83.25047233997695, 1.8977885929416516`*^-10}, {87.51881533066943, 
    3.815658899952723*^-11}, {92.00600094620364, 7.095768417286763*^-12}, {
    96.72324948788899, 1.216249323476859*^-12}, {101.68235653418476`, 
    1.915134717478395*^-13}, {106.89572243579019`, 
    2.7533531010703882`*^-14}, {112.37638332298032`, 
    3.774758283725532*^-15}, {118.13804370272187`, 4.440892098500626*^-16}, {
    124.19511072707903`, 0.}, {130.5627302185981, 0.}, {137.25682454275264`, 
    0.}, {144.29413242215116`, 0.}, {151.69225079206205`, 0.}, {
    159.46967880191787`, 0.}, {167.6458640728246, 0.}, {176.2412513267442, 
    0.}, {185.2773335089488, 0.}, {194.77670553157887`, 0.}, {
    204.76312077269287`, 0.}, {215.2615504720851, 0.}, {226.2982461723917, 
    0.}, {237.90080536162156`, 0.}, {250.09824048125105`, 0.}, {
    262.9210514724393, 0.}, {276.40130204176836`, 0.}, {290.57269983721034`, 
    0.}, {305.4706807348055, 0.}, {321.1324974468094, 0.}, {337.597312672878, 
    0.}, {354.90629702721594`, 0.}, {373.1027319865561, 0.}, {
    392.23211811639675`, 0.}, {412.3422888461145, 0.}, {433.4835300774539, 
    0.}, {455.7087059254743, 0.}, {479.0733909063723, 0.}, {
    503.63600890272176`, 0.}, {529.4579792536092, 0.}, {556.6038703349759, 
    0.}, {585.1415610141885, 0.}, {615.1424103825641, 0.}, {646.6814361902684,
     0.}, {679.8375024297651, 0.}, {714.693516536877, 0.}, {751.336636702559, 
    0.}, {789.8584898137735, 0.}, {830.3554005684365, 0.}, {872.9286323373326,
     0.}, {917.6846403752907, 0.}, {964.7353380147695, 0.}, {
    1014.1983765074806`, 0.}, {1066.1974392138031`, 0.}, {1120.8625508756038`,
     0.}, {1178.330402745823, 0.}, {1238.7446943878035`, 0.}, {
    1302.2564929990488`, 0.}, {1369.0246111579063`, 0.}, {1439.216003937732, 
    0.}, {1513.0061863815395`, 0.}, {1590.5796723810276`, 0.}, {
    1672.1304360574213`, 0.}, {1757.8623967978042`, 0.}, {1847.9899291598126`,
     0.}, {1942.738398919687, 0.}, {2042.3447266041005`, 0.}, {
    2147.057979914885, 0.}, {2257.1399965280125`, 0.}, {2372.8660388241783`, 
    0.}, {2494.5254821881267`, 0.}, {2622.4225385978416`, 0.}, {
    2756.877017312951, 0.}, {2898.2251245644484`, 0.}, {3046.820304245406, 
    0.}, {3203.034121704799, 0.}, {3367.257192854421, 0.}, {
    3539.9001609121196`, 0.}, {3721.3947232237474`, 0.}, {3912.1947107313786`,
     0.}, {4112.777222787058, 0.}, {4323.643820149693, 0.}, {
    4545.321779148188, 0.}, {4778.365410146935, 0.}, {5023.357443610437, 
    0.}, {5280.9104872330045`, 0.}, {5551.668557777088, 0.}, {
    5836.308691450618, 0.}, {6135.5426368502085`, 0.}, {6450.118634703359, 
    0.}, {6780.823288860022, 0.}, {7128.483533211958, 0.}, {7493.968699458167,
     0.}, {7878.192690886993, 0.}, {8282.116267610347, 0.}, {
    8706.749448964432, 0.}, {9153.15403908419, 0.}, {9622.446281966666, 0.}, {
    10115.79965266249, 0.}}, {{0, 1.}, {0.7191226669609314, 1.}, {
    1.4382453339218664`, 1.}, {2.157368000882798, 1.}, {2.8764906678437328`, 
    1.}, {3.5956133348046677`, 1.}, {4.314736001765599, 1.}, {
    5.033858668726534, 1.}, {5.7529813356874655`, 1.}, {6.4721040026484005`, 
    1.}, {7.191226669609332, 1.}, {7.910349336570267, 1.}, {8.629472003531202,
     1.}, {9.348594670492133, 1.}, {10.067717337453068`, 1.}, {
    10.786840004414001`, 1.}, {11.505962671374935`, 1.}, {12.225085338335868`,
     1.}, {12.944208005296801`, 1.}, {13.663330672257736`, 1.}, {
    14.382453339218669`, 1.}, {15.101576006179602`, 1.}, {15.820698673140535`,
     1.}, {16.53982134010147, 0.9999999999999597}, {17.258944007062404`, 
    0.9999999999653932}, {17.97806667402334, 0.9999999945822803}, {
    18.69718934098427, 0.999999758421253}, {19.4163120079452, 
    0.9999956949670429}, {20.135434674906136`, 0.9999606948973703}, {
    20.85455734186707, 0.9997809072883764}, {21.573680008828003`, 
    0.9991569084959855}, {22.292802675788938`, 0.9975537435720745}, {
    23.01192534274987, 0.994286717021646}, {23.731048009710804`, 
    0.9887155875737126}, {24.45017067667174, 0.9804274442453357}, {
    25.16929334363267, 0.9693161789498251}, {26.14101438641561, 
    0.9501889679273497}, {26.860137053376544`, 0.9334297004829812}, {
    27.292270408566115`, 0.9225038514571187}, {27.60735145520563, 
    0.91420886063146}, {27.858665883486314`, 0.9074230342547607}, {
    28.069974977153375`, 0.9016155701763979}, {28.25397862013021, 
    0.8964913446673173}, {28.418281671421408`, 0.8918684280153697}, {
    28.567813405392315`, 0.8876261841847378}, {28.705963743873085`, 
    0.8836800865862817}, {28.835175475353054`, 0.8799682489255287}, {
    28.957278172153927`, 0.8764436683128719}, {29.073688523998314`, 
    0.8730694871206566}, {29.185536824134864`, 0.869815953873644}, {
    29.293750408775082`, 0.866658389470444}, {29.399110924432897`, 
    0.8635757722153764}, {29.50229516066812, 0.86054971520041}, {
    29.603905337078896`, 0.8575636970560597}, {29.704492573984062`, 
    0.8546024567097085}, {29.804576032541043`, 0.8516514915774607}, {
    29.904659491098027`, 0.8486966152120354}, {30.0052467280032, 
    0.8457235394060474}, {30.106856904413988`, 0.8427174493531758}, {
    30.210041140649228`, 0.8396625395233268}, {30.315401656307063`, 
    0.8365414722855615}, {30.42361524094731, 0.8333347096238055}, {
    30.5354635410839, 0.8300196475517925}, {30.651873892928332`, 
    0.826569447289737}, {30.773976589729262`, 0.8229513959014905}, {
    30.903188321209306`, 0.819124520008489}, {31.04133865969017, 
    0.815035974506017}, {31.19087039366119, 0.8106153357407709}, {
    31.355173444952545`, 0.8057651154477815}, {31.539177087929588`, 
    0.8003439916074888}, {31.750486181596944`, 0.7941347597486401}, {
    32.001800609878075`, 0.7867764092811402}, {32.31688165651834, 
    0.7775976050566257}, {32.749015011709425`, 0.7651054452232008}, {
    33.46813767867023, 0.7446025519197479}, {35.18408579111938, 
    0.6973716644974172}, {36.98801244461816, 0.6505130976996298}, {
    38.88442839542375, 0.604446140306902}, {40.87807567121212, 
    0.5594589216487122}, {42.97393942861724, 0.5157627109964614}, {
    45.1772604187193, 0.47352386991616635`}, {47.493548091652194`, 
    0.4328810641571563}, {49.928594373098626`, 0.3939536041713516}, {
    52.48848814712118, 0.35684483087784047`}, {55.179630481544024`, 
    0.32164293978150915`}, {58.00875063395666, 0.2884206150621943}, {
    60.982922878363, 0.2572342225841694}, {64.10958419455119, 
    0.22812295728951382`}, {67.39655286441685, 0.20110815203671628`}, {
    70.85204802174017, 0.17619285834121912`}, {74.48471020430149, 
    0.15336176011549585`}, {78.30362295972645, 0.13258145399336074`}, {
    82.31833555908644, 0.11380111111691393`}, {86.53888687505025, 
    0.09695351973629096}, {90.97583048429478, 0.08195649277712092}, {
    95.64026105694388, 0.06871460948592412}, {100.54384209902257`, 
    0.05712124590868817}, {105.69883511729729`, 0.047060835496470554`}, {
    111.11813027942974`, 0.03841128973655927}, {116.81527864610995`, 
    0.031046500342368888`}, {122.80452605576676`, 0.024838839496608256`}, {
    129.10084874658392`, 0.01966157395321455}, {135.71999080489655`, 
    0.015391112518349459`}, {142.6785035336075, 0.011909014563666664`}, {
    149.99378683906593`, 0.00910369947879619}, {157.6841327398965, 
    0.0068718126110496325`}, {165.76877110657352`, 0.005119221268222618}, {
    174.26791774611374`, 0.0037616335029146963`}, {183.20282495212376`, 
    0.0027248513151730824`}, {192.59583464660395`, 0.0019446872184442077`}, {
    202.47043424639077`, 0.0013665875961702545`}, {212.8513153939329, 
    0.0009450169446678647}, {223.76443569925874`, 0.0006426633680459704}, {
    235.23708364752207`, 0.00042952740052493166`}, {247.29794683442898`, 
    0.0002819536186209337}, {259.9771837001699, 0.0001816582287800239}, {
    273.3064989412286, 0.0001147968135821742}, {287.31922278863794`, 
    0.00007110579418323493}, {302.0503943509186, 0.0000431400515730207}, {
    317.53684923010064`, 0.000025618570886787317`}, {333.8173116299162, 
    0.000014880746569301273`}, {350.93249118647884`, 8.448647936365461*^-6}, {
    368.92518476357907`, 4.685336748688762*^-6}, {387.8403834671349, 
    2.536218692505976*^-6}, {407.72538514639245`, 1.3391535728102255`*^-6}, {
    428.6299126631848, 6.89260545194692*^-7}, {450.60623822498565`, 
    3.4559329453731635`*^-7}, {473.70931409265665`, 
    1.6869631180860267`*^-7}, {497.9969099897214, 8.012095364939853*^-8}, {
    523.5297575567664, 3.7003559771875416`*^-8}, {550.3717022121762, 
    1.6610085418200526`*^-8}, {578.5898627989328, 7.243119104494156*^-9}, {
    608.2547994166877, 3.067062603889781*^-9}, {639.4406898587597, 
    1.2606877763943203`*^-9}, {672.2255150952593, 5.028693017550268*^-10}, {
    706.691254266131, 1.9461410261101264`*^-10}, {742.924089671703, 
    7.306533156281603*^-11}, {781.0146222733309, 2.661060261033299*^-11}, {
    821.0580982429908, 9.40247879555045*^-12}, {863.154647128322, 
    3.223754596604067*^-12}, {907.4095322286514, 1.0729195309977513`*^-12}, {
    953.9334138080694, 3.467226505904364*^-13}, {1002.8426258037329`, 
    1.0902390101819037`*^-13}, {1054.259466721301, 3.341771304121721*^-14}, {
    1108.312505444904, 9.992007221626409*^-15}, {1165.1369027263227`, 
    2.886579864025407*^-15}, {1224.874749157266, 7.771561172376096*^-16}, {
    1287.6754204698668`, 2.220446049250313*^-16}, {1353.6959510538145`, 0.}, {
    1423.1014266241277`, 0.}, {1496.0653970214312`, 0.}, {1572.7703101769514`,
     0.}, {1653.4079683273833`, 0.}, {1738.1800076203824`, 0.}, {
    1827.298402309965, 0.}, {1920.9859948025537`, 0.}, {2019.477052879069, 
    0.}, {2123.0178554864005`, 0.}, {2231.8673085630635`, 0.}, {
    2346.297592438897, 0.}, {2466.594842427665, 0.}, {2593.059864314379, 
    0.}, {2726.0088865264406`, 0.}, {2865.7743508694357`, 0.}, {
    3012.7057438047996`, 0.}, {3167.1704703480164`, 0.}, {3329.554772772529, 
    0.}, {3500.2646964165992`, 0.}, {3679.727105008169, 0.}, {
    3868.39074804651, 0.}, {4066.7273829097253`, 0.}, {4275.232954493905, 
    0.}, {4494.428835333715, 0.}, {4724.86312930529, 0.}, {4967.112042171424, 
    0.}, {5221.781322396108, 0.}, {5489.507775831201, 0.}, {5770.960858062774,
     0.}, {6066.844348398772, 0.}, {6377.898109683861, 0.}, {
    6704.899938341929, 0.}, {7048.6675092722535`, 0.}, {7410.0604204627, 
    0.}, {7789.982342432402, 0.}, {8189.383277878778, 0.}, {8609.261937179108,
     0.}, {9050.668235686651, 0.}, {9514.705919065958, 0.}, {
    10002.535323231914`, 0.}}, {{0, 1.}, {0.7191226669631945, 1.}, {
    1.438245333926396, 1.}, {2.157368000889594, 1.}, {2.876490667852792, 
    1.}, {3.59561333481599, 1.}, {4.314736001779192, 1.}, {5.03385866874239, 
    1.}, {5.752981335705588, 1.}, {6.472104002668786, 1.}, {
    7.1912266696319875`, 1.}, {7.910349336595186, 1.}, {8.629472003558384, 
    1.}, {9.348594670521582, 1.}, {10.067717337484783`, 1.}, {
    10.786840004447981`, 1.}, {11.50596267141118, 1.}, {12.225085338374377`, 
    1.}, {12.944208005337579`, 1.}, {13.663330672300777`, 1.}, {
    14.382453339263975`, 1.}, {15.101576006227173`, 1.}, {15.820698673190375`,
     1.}, {16.539821340153573`, 0.9999999999999972}, {17.25894400711677, 
    0.9999999999974881}, {17.97806667407997, 0.9999999995948348}, {
    18.69718934104317, 0.9999999814268299}, {19.41631200800637, 
    0.999999660423736}, {20.135434674969567`, 0.999996824601612}, {
    20.854557341932768`, 0.9999818950790724}, {21.573680008895963`, 
    0.9999288053688387}, {22.292802675859164`, 0.9997890606211959}, {
    23.011925342822362`, 0.9994972547145133}, {23.73104800978556, 
    0.998987286872323}, {24.450170676748762`, 0.9982096308131847}, {
    25.16929334371196, 0.9971408537280684}, {25.888416010675158`, 
    0.995783501357895}, {26.607538677638356`, 0.9941597210100209}, {
    27.326661344601554`, 0.9923030219152648}, {28.045784011564756`, 
    0.9902511041512583}, {28.764906678527954`, 0.9880408809525282}, {
    29.48402934549115, 0.9857056485963431}, {30.203152012454353`, 
    0.9832738754182155}, {30.92227467941755, 0.980769022431084}, {
    31.897477118896067`, 0.9772897911867328}, {32.616599785859265`, 
    0.9746801982031521}, {33.04873314104959, 0.9730994619312002}, {
    33.363814187689485`, 0.9719424132743019}, {33.61512861597039, 
    0.9710173086687547}, {33.826437709637595`, 0.9702381713792403}, {
    34.010441352614535`, 0.9695588801199534}, {34.17474440390581, 
    0.9689517425109481}, {34.32427613787677, 0.9683987713139638}, {
    34.46242647635759, 0.9678875752319375}, {34.5916382078376, 
    0.9674092120749352}, {34.7137409046385, 0.96695697593958}, {
    34.83015125648291, 0.9665256683812109}, {34.94199955661948, 
    0.9661111375876911}, {35.05021314125971, 0.9657099739920512}, {
    35.15557365691754, 0.9653193011083038}, {35.25875789315277, 
    0.9649366262161875}, {35.36036806956355, 0.9645597294772134}, {
    35.46095530646872, 0.9641865778986123}, {35.5610387650257, 
    0.9638152550769324}, {35.66112222358268, 0.9634439002674173}, {
    35.76170946048785, 0.9630706517633861}, {35.86331963689864, 
    0.9626935902034883}, {35.96650387313387, 0.9623106774192263}, {
    36.071864388791695`, 0.9619196857740577}, {36.18007797343193, 
    0.9615181114759137}, {36.29192627356849, 0.9611030626925963}, {
    36.40833662541291, 0.9606711087042177}, {36.5304393222138, 
    0.9602180683583527}, {36.659651053693814`, 0.9597387018983059}, {
    36.79780139217463, 0.9592262439107142}, {36.947333126145594`, 
    0.9586716637952606}, {37.11163617743687, 0.9580624335134593}, {
    37.29563982041381, 0.9573803429611225}, {37.506948914081015`, 
    0.9565973104176921}, {37.75826334236192, 0.9556664663122758}, {
    38.07334438900182, 0.954500180454147}, {38.50547774419215, 
    0.9529021282939552}, {39.22460041115534, 0.9502471631226651}, {
    39.224600411155365`, 0.950247163122665}, {41.235688679146726`, 
    0.9428569434473166}, {43.34988764754698, 0.9351487345096308}, {
    45.57248391501417, 0.9271179261510915}, {47.90903512991567, 
    0.9187576819336354}, {50.36538388734389, 0.9100601144975027}, {
    52.94767233864736, 0.9010169500009794}, {55.66235755000829, 
    0.8916199017751731}, {58.51622764847147, 0.8818608885887536}, {
    61.51641879579761, 0.8717321756603439}, {64.67043303258481, 
    0.8612264809264504}, {67.98615703727768, 0.8503370682854715}, {
    71.47188184697144, 0.8390578382538308}, {75.13632358932333, 
    0.8273834207425097}, {78.98864527741165, 0.8153092717279865}, {
    83.03847972204139, 0.8028317743880744}, {87.2959536187887, 
    0.7899483446627673}, {91.77171287001454, 0.7766575407999012}, {
    96.47694920516585, 0.7629591763603181}, {101.4234281659287, 
    0.7488544358648372}, {106.62351852621076`, 0.7343459921881428}, {
    112.09022322051891`, 0.7194381246475368}, {117.83721185806819`, 
    0.704136836373365}, {123.87885490392517`, 0.6884499696355539}, {
    130.23025961265583`, 0.6723873174185878}, {136.9073078043309, 
    0.6559607293155938}, {143.92669557734874`, 0.6391842097631678}, {
    151.30597505737765`, 0.6220740063585437}, {159.06359828681278`, 
    0.6046486858321576}, {167.21896336449316`, 0.58692919510917}, {
    175.79246295105284`, 0.5689389048202187}, {184.80553526119496`, 
    0.5507036324863472}, {194.28071767039438`, 0.5322516425469341}, {
    204.2417030700763, 0.5136136205431865}, {214.71339911218547`, 
    0.49482261877885536`}, {225.72199049129003`, 0.4759139709436836}, {
    237.29500441995694`, 0.4569251735281684}, {249.4613794611216, 
    0.43789573217181843`}, {262.2515378895687, 0.4188669715696063}, {
    275.6974617634653, 0.39988180813373075`}, {289.83277289616507`, 
    0.3809844853025143}, {304.69281692825473`, 0.3622202721183818}, {
    320.3147517100655, 0.34363512666463836`}, {336.7376402156544, 
    0.3252753268690777}, {354.00254822058616`, 0.30718707214464347`}, {
    372.15264698776195`, 0.28941606048055846`}, {391.233321218064, 
    0.2720070466218325}, {411.2922825357473, 0.25500338794710276`}, {
    432.37968879235257`, 0.23844658568010957`}, {454.5482694874605, 
    0.22237582976835812`}, {477.8534576199069, 0.20682755654530582`}, {
    502.3535282991537, 0.19183502862671398`}, {528.1097444634152, 
    0.17742794666002382`}, {555.1865100689165, 0.1636321024822881}, {
    583.6515311333283, 0.15046908268797066`}, {613.575985036079, 
    0.13795603089115838`}, {645.0346984988779, 0.12610547576128794`}, {
    678.1063346914933, 0.11492523051403392`}, {712.8735899306536, 
    0.10441836773317947`}, {749.4234004639102, 0.09458327139275957}, {
    787.8471598555428, 0.08541376585877025}, {828.2409475180733, 
    0.07689931933970717}, {870.7057689608419, 0.06902531704128956}, {
    915.3478083563936, 0.061773397192042556`}, {962.2786940562164, 
    0.055121841175983954`}, {1011.615777719767, 0.049046007415489146`}, {
    1063.4824277547439`, 0.04351879746373499}, {1118.0083378023653`, 
    0.03851114197811001}, {1175.329851039029, 0.03399249399387194}, {
    1235.590301105269, 0.0299313171783675}, {1298.9403705145176`, 
    0.02629555739330025}, {1365.538467437876, 0.023053087072589018`}, {
    1435.5511218070512`, 0.02017211343734482}, {1509.1534017259305`, 
    0.017621543338546375`}, {1586.529351232025, 0.015371299461162113`}, {
    1667.8724505024327`, 0.01339258466945914}, {1753.3860996550588`, 
    0.011658093250690449`}, {1843.2841273548538`, 0.01014216965554271}, {
    1937.7913254968603`, 0.008820916977550386}, {2037.144011303033, 
    0.007672258788742337}, {2141.5906182383906`, 0.006675958992027553}, {
    2251.3923172240798`, 0.005813605087125584}, {2366.8236697007173`, 
    0.005068560660984378}, {2488.173314174997, 0.0044258930282496944`}, {
    2615.744687966314, 0.0038722818068572806`}, {2749.8567859581076`, 
    0.003395913863499578}, {2890.844958251229, 0.002986369558866775}, {
    3039.0617487138725`, 0.0026345046047123732`}, {3194.877776524869, 
    0.0023323311796975554`}, {3358.6826629146926`, 0.0020729012649349787`}, {
    3530.8860054214724`, 0.0018501944999040898`}, {3711.9184020981907`, 
    0.0016590122465338641`}, {3902.2325282321067`, 0.0014948790036950488`}, {
    4102.30426826875, 0.0013539518449151577`}, {4312.633905770932, 
    0.0012329381670955764`}, {4533.747374388221, 0.0011290217300512495`}, {
    4766.197572965029, 0.001039796734552123}, {5010.56574807569, 
    0.0009632095221308035}, {5267.462947443682, 0.0008975073718633375}, {
    5537.531547879202, 0.0008411938099226468}, {5821.44686155579, 
    0.0007929898253946632}, {6119.918824642524, 0.0007518003927886596}, {
    6433.693772514213, 0.0007166857287703721}, {6763.556305978614, 
    0.000686836750465547}, {7110.331253187108, 0.0006615542494106119}, {
    7474.885732134718, 0.0006402313433573337}, {7858.13131890677, 
    0.0006223388131402219}, {8261.02632709389, 0.0006074129711771681}, {
    8684.578204075191, 0.0005950457402071896}, {9129.846050161446, 
    0.0005848766448007803}, {9597.943266897535, 0.0005765864350913974}, {
    10090.040341146256`, 0.000569892074360312}}, {{0, 1.}, {
    0.7191226669632016, 1.}, {1.4382453339264103`, 1.}, {2.157368000889619, 
    1.}, {2.8764906678528206`, 1.}, {3.5956133348160293`, 1.}, {
    4.314736001779231, 1.}, {5.03385866874244, 1.}, {5.752981335705645, 1.}, {
    6.47210400266885, 1.}, {7.191226669632055, 1.}, {7.910349336595264, 1.}, {
    8.629472003558469, 1.}, {9.348594670521674, 1.}, {10.06771733748488, 
    1.}, {10.786840004448084`, 1.}, {11.505962671411293`, 1.}, {
    12.225085338374498`, 1.}, {12.944208005337703`, 1.}, {13.663330672300908`,
     1.}, {14.382453339264114`, 1.}, {15.101576006227322`, 1.}, {
    15.820698673190527`, 1.}, {16.539821340153733`, 0.9999999999999998}, {
    17.258944007116938`, 0.999999999999756}, {17.978066674080143`, 
    0.9999999999605265}, {18.697189341043348`, 0.9999999981854297}, {
    19.416312008006557`, 0.9999999667381063}, {20.135434674969762`, 
    0.9999996882166509}, {20.854557341932967`, 0.9999982182853931}, {
    21.573680008896172`, 0.9999929784443619}, {22.292802675859377`, 
    0.9999791523962623}, {23.011925342822586`, 0.9999502112171422}, {
    23.73104800978579, 0.9998995084656306}, {24.450170676748996`, 
    0.9998219998608121}, {25.1692933437122, 0.9997152101950239}, {
    25.888416010675407`, 0.9995792476179356}, {26.607538677638615`, 
    0.9994161894331336}, {27.326661344601817`, 0.9992292726507874}, {
    28.045784011565026`, 0.999022182086761}, {28.76490667852823, 
    0.9987985512871268}, {29.484029345491436`, 0.998561674898763}, {
    30.203152012454645`, 0.9983143820076145}, {30.92227467941785, 
    0.9980590130319326}, {31.641397346381055`, 0.9977974538115743}, {
    32.36052001334426, 0.9975311953635851}, {33.079642680307465`, 
    0.9972614003638538}, {33.798765347270674`, 0.9969889662877583}, {
    34.517888014233876`, 0.9967145807155919}, {35.237010681197084`, 
    0.9964387674890729}, {35.956133348160286`, 0.9961619240453062}, {
    36.675256015123495`, 0.9958843509796934}, {37.65393985138117, 
    0.9955058324244563}, {38.37306251834437, 0.9952273382060278}, {
    38.8051958735347, 0.9950598976019109}, {39.12027692017459, 
    0.9949377858082759}, {39.371591348455496`, 0.9948403767844446}, {
    39.58290044212271, 0.9947584690644103}, {39.76690408509965, 
    0.9946871433742119}, {39.931207136390924`, 0.9946234534512883}, {
    40.080738870361884`, 0.9945654893509789}, {40.218889208842704`, 
    0.9945119374520838}, {40.34810094032271, 0.9944618510864991}, {
    40.47020363712361, 0.9944145211932799}, {40.58661398896802, 
    0.9943693987092062}, {40.69846228910459, 0.9943260455636037}, {
    40.80667587374482, 0.9942841023487801}, {40.912036389402644`, 
    0.9942432661301059}, {41.01522062563788, 0.9942032746237789}, {
    41.11683080204866, 0.9941638944610477}, {41.21741803895383, 
    0.9941249120941329}, {41.31750149751081, 0.9940861263807969}, {
    41.41758495606779, 0.9940473421632006}, {41.51817219297296, 
    0.9940083643103227}, {41.61978236938374, 0.9939689917617589}, {
    41.72296660561898, 0.9939290111109981}, {41.8283271212768, 
    0.9938881891979382}, {41.93654070591703, 0.9938462640270412}, {
    42.048389006053604`, 0.9938029330497807}, {42.16479935789801, 
    0.9937578373691167}, {42.28690205469891, 0.9937105395887113}, {
    42.41611378617892, 0.993660491541798}, {42.55426412465974, 
    0.9936069853753402}, {42.7037958586307, 0.9935490760817249}, {
    42.868098909921976`, 0.9934854523853792}, {43.052102552898916`, 
    0.9934142077753043}, {43.26341164656613, 0.9933324012553196}, {
    43.51472607484703, 0.993235122144438}, {43.82980712148693, 
    0.9931131842205912}, {44.26194047667725, 0.9929459916910608}, {
    44.981063143640455`, 0.9926678843292759}, {44.98106314364046, 
    0.9926678843292759}, {47.28729156717407, 0.9917770967564378}, {
    49.7117628504758, 0.9908425360592156}, {52.26053943460459, 
    0.989862234300883}, {54.939994588619214`, 0.988834104053569}, {
    57.75682834607054, 0.9877559557190383}, {60.71808425857541, 
    0.9866255046667324}, {63.831167008364375`, 0.985440373354203}, {
    67.10386092384431, 0.9841980911567798}, {70.54434944447405, 
    0.9828960932663806}, {74.1612355836256, 0.9815317193123092}, {
    77.96356344059869, 0.9801022120050747}, {81.96084081557989, 
    0.9786047159499959}, {86.16306298409545, 0.9770362767034558}, {
    90.58073769040644, 0.9753938401343923}, {95.22491142234261, 
    0.9736742521363038}, {100.10719703327591`, 0.9718742587329595}, {
    105.23980278030263`, 0.9699905066356879}, {110.63556285124527`, 
    0.9680195443009567}, {116.30796945680713`, 0.9659578235518027}, {
    122.27120656812674`, 0.9638017018225798}, {128.54018538409392`, 
    0.9615474450889981}, {135.1305816171138, 0.9591912315606511}, {
    142.05887469055304`, 0.956729156207383}, {149.3423889458819, 
    0.9541572361945743}, {156.99933696255187`, 0.95147141731487}, {
    165.04886509893075`, 0.9486675814932828}, {173.5111013681714, 
    0.9457415554605911}, {182.40720576872903`, 0.9426891206806122}, {
    191.7594231953788, 0.9395060246218009}, {201.59113906303978`, 
    0.936187993470099}, {211.92693778249338`, 0.9327307463665668}, {
    222.79266423421524`, 0.9291300112677952}, {234.21548839403889`, 
    0.9253815425181379}, {246.22397327224718`, 0.9214811402032033}, {
    258.8481463359761, 0.9174246713771445}, {272.1195745935231, 
    0.9132080932306105}, {286.0714435283103, 0.9088274782432079}, {
    300.7386400798786, 0.9042790413804039}, {316.1578398794085, 
    0.8995591693646793}, {332.3675989579012, 0.8946644520193636}, {
    349.40845015633954`, 0.8895917156910781}, {367.3230044789024, 
    0.8843380586952811}, {386.15605764267076`, 0.8789008887295391}, {
    405.95470209025376`, 0.8732779621686964}, {426.76844474542327`, 
    0.8674674250846086}, {448.6493308062118, 0.861467855825113}, {
    471.65207388501574`, 0.8552783089492688}, {495.83419282112607`, 
    0.8488983602429407}, {521.256155507786, 0.8423281524952732}, {
    547.9815300934214, 0.8355684416948524}, {576.0771439351225, 
    0.8286206432028793}, {605.6132507018448, 0.8214868774529982}, {
    636.6637060451765, 0.8141700146391717}, {669.3061522769352, 
    0.8066737178171957}, {703.6222125153917, 0.7990024837995764}, {
    739.6976947855798, 0.7911616811471017}, {777.6228065840538, 
    0.7831575845744486}, {817.4923804446194, 0.7749974049997256}, {
    859.4061110690607, 0.7666893144727019}, {903.4688046158263, 
    0.7582424651983315}, {949.7906407700158, 0.7496670018703184}, {
    998.4874482499807, 0.7409740665636668}, {1049.680994439456, 
    0.7321757954087489}, {1103.499289869442, 0.7232853063900938}, {
    1160.076908311212, 0.7143166776403422}, {1219.5553232808365`, 
    0.7052849156629781}, {1282.0832617966614`, 0.6962059130531346}, {
    1347.8170762743255`, 0.6870963953949276}, {1416.921135489237, 
    0.6779738571438003}, {1489.568235584131, 0.6688564864268187}, {
    1565.9400321494293`, 0.6597630788713537}, {1646.2274944568367`, 
    0.650712940772799}, {1730.6313829819942`, 0.6417257819911859}, {
    1819.3627514102357`, 0.632821599171046}, {1912.6434743807376`, 
    0.6240205501193896}, {2010.7068022886865`, 0.615342820207637}, {
    2113.7979445327564`, 0.6068084818433102}, {2222.1746826663375`, 
    0.5984373482440932}, {2336.1080149856834`, 0.5902488227595084}, {
    2455.882834166816, 0.5822617451623219}, {2581.798639645606, 
    0.5744942363480591}, {2714.170286522365, 0.5669635429599518}, {
    2853.3287728635937`, 0.5596858835269836}, {2999.622067369565, 
    0.5526762977145426}, {3153.4159794773177`, 0.5459485003875209}, {
    3315.095074074793, 0.5395147421616697}, {3485.0636331133664`, 
    0.5333856782624786}, {3663.746666523298, 0.5275702475794937}, {
    3851.59097495995, 0.5220755638866732}, {4049.0662670381453`, 
    0.5169068213481893}, {4256.666333848365, 0.5120672165742406}, {
    4474.9102836916845`, 0.507557889612932}, {4704.343840120901, 
    0.5033778863750542}, {4945.540706533695, 0.4995241450861029}, {
    5199.1040007299325`, 0.49599150929529867`}, {5465.667763020333, 
    0.492772769858258}, {5745.898541657475, 0.48985873803033875`}, {
    6040.49705955365, 0.4872383512686913}, {6350.199966453114, 
    0.484898812660974}, {6675.781680940156, 0.48282576392034293`}, {
    7018.056326888939, 0.4810034907086923}, {7377.879769197226, 
    0.47941515765003395`}, {7756.151753894453, 0.4780430688814957}, {
    8153.818157975443, 0.4768689484155224}, {8571.873354585574, 
    0.475874233085559}, {9011.36269947161, 0.475040369576336}, {
    9473.385144915525, 0.4743491061040348}, {9959.095987687682, 
    0.4737827688840942}}, {{0, 1.}, {0.7191226669632016, 1.}, {
    1.4382453339264103`, 1.}, {2.157368000889612, 1.}, {2.8764906678528206`, 
    1.}, {3.5956133348160293`, 1.}, {4.314736001779231, 1.}, {
    5.03385866874244, 1.}, {5.752981335705641, 1.}, {6.47210400266885, 1.}, {
    7.1912266696320515`, 1.}, {7.91034933659526, 1.}, {8.629472003558469, 
    1.}, {9.34859467052167, 1.}, {10.06771733748488, 1.}, {10.78684000444808, 
    1.}, {11.50596267141129, 1.}, {12.225085338374495`, 1.}, {
    12.9442080053377, 1.}, {13.663330672300908`, 1.}, {14.382453339264114`, 
    1.}, {15.101576006227319`, 1.}, {15.820698673190524`, 1.}, {
    16.53982134015373, 1.}, {17.258944007116938`, 0.9999999999999756}, {
    17.978066674080143`, 0.9999999999960546}, {18.697189341043348`, 
    0.999999999818583}, {19.416312008006553`, 0.9999999966736851}, {
    20.13543467496976, 0.9999999688129795}, {20.854557341932967`, 
    0.9999998217383834}, {21.573680008896172`, 0.9999992973362579}, {
    22.292802675859377`, 0.9999979132922617}, {23.011925342822583`, 
    0.9999950154547957}, {23.731048009785788`, 0.9999899374161957}, {
    24.450170676748993`, 0.9999821727684642}, {25.1692933437122, 
    0.9999714721459699}, {25.888416010675407`, 0.999957844913155}, {
    26.607538677638612`, 0.9999414978497074}, {27.326661344601817`, 
    0.9999227541814717}, {28.045784011565026`, 0.9999019822938507}, {
    28.764906678528227`, 0.9998795457073141}, {29.484029345491436`, 
    0.9998557742086704}, {30.20315201245464, 0.9998309511031764}, {
    30.922274679417846`, 0.9998053108475659}, {31.641397346381055`, 
    0.9997790424242041}, {32.36052001334426, 0.9997522952976738}, {
    33.079642680307465`, 0.9997251860546824}, {33.798765347270674`, 
    0.999697804716716}, {34.517888014233876`, 0.9996702202729544}, {
    35.237010681197084`, 0.9996424853001648}, {35.956133348160286`, 
    0.999614639701171}, {36.675256015123495`, 0.999586713666257}, {
    37.394378682086696`, 0.9995587299842645}, {38.113501349049905`, 
    0.999530705827174}, {38.83262401601311, 0.999502654117533}, {
    39.551746682976315`, 0.9994745845703297}, {40.270869349939524`, 
    0.999446504483558}, {40.989992016902725`, 0.9994184193362586}, {
    41.709114683865934`, 0.9993903332399133}, {42.42823735082914, 
    0.9993622492785313}, {43.410402583866286`, 0.9993239003934283}, {
    44.12952525082949, 0.9992958296647337}, {44.56165860601982, 
    0.9992789651682126}, {44.87673965265971, 0.9992666706800324}, {
    45.128054080940615`, 0.9992568655774906}, {45.339363174607826`, 
    0.9992486221478232}, {45.523366817584765`, 0.9992414445865057}, {
    45.68766986887604, 0.9992350360193003}, {45.837201602847, 
    0.9992292040322072}, {45.97535194132782, 0.9992238163081154}, {
    46.10456367280783, 0.9992187775051113}, {46.22666636960873, 
    0.999214016220098}, {46.34307672145314, 0.9992094771679555}, {
    46.45492502158971, 0.9992051162438721}, {46.56313860622994, 
    0.9992008972662807}, {46.66849912188776, 0.9991967897415716}, {
    46.771683358123, 0.9991927672704337}, {46.87329353453378, 
    0.999188806365947}, {46.97388077143895, 0.9991848855378257}, {
    47.07396422999593, 0.9991809845458091}, {47.17404768855291, 
    0.9991770837532638}, {47.27463492545808, 0.9991731635275432}, {
    47.37624510186886, 0.9991692036405826}, {47.4794293381041, 
    0.9991651826232227}, {47.58478985376192, 0.9991610770199054}, {
    47.69300343840215, 0.9991568604749695}, {47.80485173853872, 
    0.9991525025538213}, {47.92126209038313, 0.9991479671538563}, {
    48.04336478718403, 0.9991432102760383}, {48.17257651866404, 
    0.9991381767783223}, {48.31072685714486, 0.9991327954544932}, {
    48.46025859111582, 0.9991269712403437}, {48.624561642407095`, 
    0.999120572223707}, {48.808565285384034`, 0.9991134066076217}, {
    49.019874379051245`, 0.999105178515112}, {49.27118880733215, 
    0.9990953938900025}, {49.58626985397205, 0.9990831284711554}, {
    50.01840320916237, 0.9990663098842423}, {50.737525876125574`, 
    0.9990383305325766}, {50.73752587612558, 0.9990383305325766}, {
    53.33889445520143, 0.9989372106129252}, {56.07363805340463, 
    0.9988310644807249}, {58.94859495419502, 0.9987196518412123}, {
    61.97095404732276, 0.998602721222932}, {65.1482728047972, 
    0.9984800099025046}, {68.48849617850347, 0.9983512436509895}, {
    71.99997646672048, 0.99821613640325}, {75.69149419921716, 
    0.998074389896323}, {79.5722800931505, 0.9979256932982827}, {
    83.65203813466638, 0.9977697228375904}, {87.9409698439197, 
    0.9976061414381098}, {92.44979978418834, 0.997434598363288}, {
    97.1898023788676, 0.9972547288729107}, {102.17283010340124`, 
    0.997066153896687}, {107.41134312264386`, 0.9968684797276871}, {
    112.91844044776312`, 0.9966612977399677}, {118.70789269059071`, 
    0.9964441841357426}, {124.79417649732471`, 0.996216699726604}, {
    131.1925107476856, 0.9959783897551143}, {137.91889461004274`, 
    0.9957287837627153}, {144.99014754766895`, 0.9954673955111831}, {
    152.42395137615944`, 0.995193722965046}, {160.23889447718093`, 
    0.994907248342928}, {168.45451827910802`, 0.9946074382474518}, {
    177.09136612077285`, 0.9942937438832236}, {186.17103462051276`, 
    0.9939656013730386}, {195.71622767896517`, 0.9936224321836515}, {
    205.75081325064528`, 0.9932636436741018}, {216.29988302626447`, 
    0.9928886297788807}, {227.3898151750267, 0.9924967718393596}, {
    239.04834030379186`, 0.9920874395997323}, {251.30461079803612`, 
    0.9916599923820812}, {264.18927371800146`, 0.991213780456373}, {
    277.73454743230894`, 0.9907481466233203}, {291.9743021806622, 
    0.9902624280279357}, {306.9441447670893, 0.9897559582226693}, {
    322.68150759549906`, 0.9892280694981757}, {339.2257422701886, 
    0.9886780955015277}, {356.6182179953518, 0.9881053741608509}, {
    374.90242501963735`, 0.9875092509362664}, {394.1240833844244, 
    0.9868890824172515}, {414.33125724773936`, 0.9862442402827888}, {
    435.57447506968725`, 0.9855741156418764}, {457.90685595992136`, 
    0.9848781237727421}, {481.38424250308464`, 0.9841557092725071}, {
    506.06534039435974`, 0.9834063516283451}, {532.0118652342843, 
    0.9826295712209675}, {559.2886968498997, 0.981824935762547}, {
    587.9640415281117, 0.9809920671690182}, {618.109602566936, 
    0.9801306488622118}, {649.8007595710915, 0.9792404334886657}, {
    683.1167569402744, 0.9783212510345702}, {718.1409020214364, 
    0.9773730173091639}, {754.9607734205422, 0.9763957427592874}, {
    793.6684399947043, 0.9753895415641226}, {834.3606910722817, 
    0.9743546409493392}, {877.1392784766144, 0.9732913906478906}, {
    922.1111709585854, 0.9722002724162595}, {969.3888216742113, 
    0.9710819095019444}, {1019.09044937611, 0.9699370759424516}, {
    1071.3403340219584`, 0.9687667055564149}, {1126.2691275391198`, 
    0.9675719004704018}, {1184.014180522519, 0.9663539390093364}, {
    1244.7198856826678`, 0.9651142827551756}, {1308.5380389026573`, 
    0.9638545825679862}, {1375.6282188069292`, 0.9625766833424916}, {
    1446.1581857909575`, 0.9612826272604087}, {1520.304301509622, 
    0.9599746552900104}, {1598.2519698732056`, 0.9586552066685037}, {
    1680.1961006537445`, 0.9573269161139863}, {1766.341596860983, 
    0.9559926084979992}, {1856.903867106622, 0.9546552907294464}, {
    1952.109364238058, 0.9533181406185399}, {2052.1961515884464`, 
    0.9519844925014089}, {2157.414498259043, 0.9506578194591093}, {
    2268.0275049223146`, 0.9493417119976579}, {2384.311761710659, 
    0.9480398531134486}, {2506.5580398358147`, 0.946755989747965}, {
    2635.0720186683343`, 0.9454939007105899}, {2770.175050095242, 
    0.944257361243207}, {2912.204962067132, 0.9430501045097347}, {
    3061.5169033440134`, 0.9418757804065722}, {3218.4842315521905`, 
    0.9407379122179209}, {3383.499446772816, 0.9396398517644841}, {
    3556.9751729965283`, 0.9385847338262236}, {3739.3451898983576`, 
    0.9375754307411317}, {3931.065517512861, 0.9366145082013314}, {
    4132.615556521727, 0.9357041833618549}, {4344.499287005207, 
    0.9348462864479868}, {4567.246528654819, 0.9340422270907354}, {
    4801.414265598541, 0.9332929666143475}, {5047.588039151264, 
    0.9325989974559168}, {5306.383411973053, 0.9319603307868286}, {
    5578.447507296458, 0.9313764932458807}, {5864.460627071645, 
    0.9308465334745772}, {6165.137953075638, 0.9303690388566341}, {
    6481.231335239261, 0.9299421625339046}, {6813.531171663619, 
    0.9295636603914299}, {7162.868385027026, 0.9292309373007819}, {
    7530.116500324522, 0.9289411014988769}, {7916.193829135355, 
    0.92869102558603}, {8322.06576588024, 0.9284774122721271}, {
    8748.747201810293, 0.9282968627201895}, {9197.305062763779, 
    0.9281459451498257}, {9668.860977036433, 0.928021261292443}}, {{0, 1.}, {
    0.7191226669632087, 1.}, {1.4382453339264174`, 1.}, {2.157368000889619, 
    1.}, {2.8764906678528277`, 1.}, {3.5956133348160293`, 1.}, {
    4.314736001779238, 1.}, {5.033858668742447, 1.}, {5.752981335705648, 
    1.}, {6.472104002668857, 1.}, {7.191226669632059, 1.}, {7.910349336595267,
     1.}, {8.629472003558476, 1.}, {9.348594670521678, 1.}, {
    10.067717337484886`, 1.}, {10.786840004448088`, 1.}, {11.505962671411297`,
     1.}, {12.225085338374505`, 1.}, {12.944208005337707`, 1.}, {
    13.663330672300916`, 1.}, {14.382453339264117`, 1.}, {15.101576006227326`,
     1.}, {15.820698673190527`, 1.}, {16.539821340153736`, 1.}, {
    17.25894400711694, 0.9999999999999976}, {17.97806667408015, 
    0.9999999999996055}, {18.697189341043355`, 0.9999999999818636}, {
    19.41631200800656, 0.999999999667458}, {20.135434674969765`, 
    0.9999999968820618}, {20.85455734193297, 0.9999999821777992}, {
    21.573680008896176`, 0.9999999297477096}, {22.292802675859384`, 
    0.9999997913666657}, {23.01192534282259, 0.9999995016247502}, {
    23.731048009785795`, 0.9999989938817221}, {24.450170676749, 
    0.999998217490771}, {25.169293343712205`, 0.9999971475036549}, {
    25.888416010675414`, 0.9999957848420215}, {26.60753867763862, 
    0.9999941501686559}, {27.326661344601824`, 0.999992275792541}, {
    28.04578401156503, 0.9999901985411734}, {28.764906678528234`, 
    0.9999879547583155}, {29.484029345491443`, 0.9999855774168513}, {
    30.203152012454648`, 0.9999830948435232}, {30.922274679417853`, 
    0.9999805304817403}, {31.64139734638106, 0.9999779032285488}, {
    32.360520013344264`, 0.9999752280299404}, {33.07964268030747, 
    0.9999725165445811}, {33.798765347270674`, 0.9999697777748875}, {
    34.51788801423388, 0.9999670186201896}, {35.23701068119709, 
    0.9999642443386391}, {35.95613334816029, 0.9999614589210057}, {
    36.6752560151235, 0.9999586653867826}, {37.3943786820867, 
    0.9999558660152863}, {38.11350134904991, 0.9999530625241048}, {
    38.83262401601311, 0.9999502562058401}, {39.55174668297632, 
    0.9999474480322965}, {40.27086934993953, 0.9999446387335413}, {
    40.98999201690273, 0.9999418288577164}, {41.70911468386594, 
    0.9999390188161785}, {42.42823735082915, 0.9999362089175128}, {
    43.14736001779235, 0.9999333993931301}, {43.86648268475556, 
    0.9999305904165124}, {44.58560535171876, 0.9999277821176729}, {
    45.30472801868197, 0.9999249745940122}, {46.02385068564517, 
    0.9999221679184687}, {46.74297335260838, 0.9999193621456329}, {
    47.46209601957159, 0.9999165573163336}, {48.18121868653479, 
    0.9999137534610824}, {49.1668653163514, 0.9999099120549954}, {
    49.8859879833146, 0.9999071105895064}, {50.31812133850492, 
    0.9999054276347018}, {50.63320238514482, 0.9999042007788571}, {
    50.884516813425726`, 0.9999032223590836}, {51.09582590709294, 
    0.999902399786892}, {51.27982955006988, 0.9999016835811929}, {
    51.444132601361154`, 0.9999010441147986}, {51.593664335332114`, 
    0.9999004621857264}, {51.731814673812934`, 0.9998999245895847}, {
    51.86102640529294, 0.9998994218119984}, {51.98312910209384, 
    0.9998989467275847}, {52.09953945393825, 0.9998984938194494}, {
    52.21138775407482, 0.9998980586864249}, {52.31960133871505, 
    0.9998976377180292}, {52.424961854372874`, 0.9998972278713978}, {
    52.52814609060811, 0.9998968265122478}, {52.62975626701889, 
    0.9998964312969324}, {52.73034350392406, 0.9998960400810573}, {
    52.83042696248104, 0.9998956508449769}, {52.93051042103802, 
    0.9998952616292928}, {53.03109765794319, 0.9998948704750168}, {
    53.13270783435397, 0.9998944753637605}, {53.23589207058921, 
    0.9998940741533069}, {53.34125258624703, 0.9998936645032424}, {
    53.44946617088726, 0.9998932437837863}, {53.561314471023834`, 
    0.9998928089581656}, {53.67772482286824, 0.9998923564240543}, {
    53.799827519669144`, 0.9998918817912196}, {53.92903925114915, 
    0.999891379557574}, {54.06718958962997, 0.9998908426181361}, {
    54.216721323600936`, 0.9998902614873504}, {54.381024374892206`, 
    0.9998896230029254}, {54.565028017869146`, 0.9998889080271708}, {
    54.77633711153636, 0.9998880870370934}, {55.02765153981726, 
    0.9998871107349162}, {55.34273258645716, 0.9998858868957812}, {
    55.774865941647484`, 0.9998842087319945}, {56.493988608610685`, 
    0.99988141691006}, {56.49398860861069, 0.99988141691006}, {
    59.39049734322877, 0.9998701826323516}, {62.43551325633346, 
    0.9998583908847437}, {65.63665047378545, 0.9998460150126979}, {
    69.00191350602631, 0.9998330271841529}, {72.53971726352385, 
    0.9998193983535887}, {76.25890809843153, 0.9998050982232534}, {
    80.16878592507658, 0.9997900952033928}, {84.27912747459001, 
    0.9997743563724233}, {88.60021074182693, 0.9997578474374541}, {
    93.14284068570717, 0.999740532695518}, {97.91837624724072, 
    0.9997223749958761}, {102.93875875279679`, 0.9997033357036946}, {
    108.21654177363972`, 0.9996833746654846}, {113.76492251639603`, 
    0.999662450176656}, {119.59777482294508`, 0.999640518951754}, {
    125.72968386225033`, 0.9996175360978344}, {132.1759826008788, 
    0.9995934550915146}, {138.95279014340412`, 0.9995682277603678}, {
    146.07705203856403`, 0.9995418042693169}, {153.56658265195873`, 
    0.9995141331127951}, {161.44010971124396`, 0.9994851611134943}, {
    169.71732113520505`, 0.9994548334286123}, {178.4189142638088, 
    0.9994230935645452}, {187.56664761233412`, 0.9993898834011037}, {
    197.1833952789938, 0.9993551432264267}, {207.29320414209474`, 
    0.9993188117837981}, {217.9213539897589, 0.9992808263316854}, {
    229.09442073256153`, 0.9992411227185074}, {240.8403428571501, 
    0.9991996354736054}, {253.18849128701362`, 0.99915629791598}, {
    266.1697428250903, 0.9991110422826612}, {279.816557361857, 
    0.9990637998784052}, {294.16305904196406`, 0.9990145012486396}, {
    309.24512159237065`, 0.9989630763777859}, {325.1004580253483, 
    0.998909454914734}, {341.7687149406555, 0.998853566427839}, {
    359.2915716626877, 0.9987953406916351}, {377.7128444604986, 
    0.9987347080071641}, {397.078596111295, 0.9986715995583771}, {
    417.43725108137346`, 0.9986059478067366}, {438.8397166125092, 
    0.9985376869260427}, {461.33951001657624`, 0.9984667532794324}, {
    484.9928924967037, 0.9983930859404326}, {509.85900982958896`, 
    0.998316627259819}, {536.000040260746, 0.9982373234793948}, {
    563.4813499825076, 0.9981551253937118}, {592.3716565835527, 
    0.99806998906042}, {622.7432008786732, 0.9979818765590814}, {
    654.6719275484373, 0.9978907567977771}, {688.2376750404505, 
    0.9977966063663637}, {723.5243752070604, 0.9976994104340313}, {
    760.620263178704, 0.9975991636876474}, {799.6180979976963, 
    0.9974958713067512}, {840.615394564149, 0.9973895499695143}, {
    883.7146674740169, 0.9972802288822434}, {929.0236873589836, 
    0.9971679508239593}, {976.6557503691749, 0.9970527731955819}, {
    1026.7299614725514`, 0.9969347690612477}, {1079.3715322793616`, 
    0.9968140281675918}, {1134.7120941363935`, 0.9966906579244496}, {
    1192.8900272739008`, 0.9965647843284264}, {1254.0508068282588`, 
    0.9964365528087922}, {1318.3473666055813`, 0.9963061289726346}, {
    1385.9404814958934`, 0.9961736992242204}, {1456.9991694941023`, 
    0.9960394712320563}, {1531.7011143330217`, 0.9959036742148039}, {
    1610.2331097852534`, 0.9957665590161676}, {1692.7915267449184`, 
    0.9956283979385105}, {1779.5828042571736`, 0.9954894843041785}, {
    1870.8239657233578`, 0.9953501317141588}, {1966.743161572536, 
    0.9952106729752599}, {2067.5802397564075`, 0.995071458669591}, {
    2173.587345494122, 0.9949328553433235}, {2285.029551766657, 
    0.9947952432969925}, {2402.1855221373476`, 0.9946590139661883}, {
    2525.348207555942, 0.9945245668890911}, {2654.8255788885617`, 
    0.9943923062666045}, {2790.9413970052915`, 0.9942626371325772}, {
    2934.0360223509847`, 0.9941359611631096}, {3084.4672660236674`, 
    0.9940126721681581}, {3242.611284488658, 0.9938931513236613}, {
    3408.8635201656616`, 0.9937777622165526}, {3583.639690240787, 
    0.9936668457914704}, {3767.376826176067, 0.9935607153021886}, {
    3960.534366515739, 0.9934596513842239}, {4163.595305721922, 
    0.9933638973763087}, {4377.067401912354, 0.9932736550271769}, {
    4601.484446520155, 0.9931890807276174}, {4837.407599050465, 
    0.9931102824074378}, {5085.426790271492, 0.9930373172305398}, {
    5346.162197348715, 0.992970190208367}, {5620.265794610841, 
    0.9929088538324887}, {5908.422983825204, 0.9928532088003293}, {
    6211.354308059221, 0.9928031058753348}, {6529.817253413356, 
    0.992758348884048}, {6864.608143130941, 0.9927186988094221}, {
    7216.564128821045, 0.9926838788944691}, {7586.565283773586, 
    0.9926535806247831}, {7975.536803600939, 0.9926274704153195}, {
    8384.451319708887, 0.9926051967896914}, {8814.33133138177, 
    0.9925863978111946}, {9266.251762563252, 0.9925707085069612}, {
    9741.342649726133, 0.9925577680221477}}}, $CellContext`figureOutput$$ = 
  Graphics[
   GraphicsComplex[CompressedData["
1:eJyt3Hc41f//+HEq+wx7j2NUSntoiOdDS0uloaFBSxKVpEGoJCWRlqiMtlFS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    "], {{{}, {}, {
       Hue[0.67, 0.6, 0.6], 
       Line[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 
        19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 
        36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 
        53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 
        70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 86, 
        87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 
        103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 116, 
        117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 128, 129, 130, 
        131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 141, 142, 143, 144, 
        145, 146, 147, 148, 149, 150, 151, 152, 153, 154, 155, 156, 157, 158, 
        159, 160, 161, 162, 163, 164, 165, 166, 167, 168, 169, 170, 171, 172, 
        173, 174, 175, 176, 177, 178, 179, 180, 181}]}, {
       Hue[0.9060679774997897, 0.6, 0.6], 
       Line[CompressedData["
1:eJwt0Fc3FgAAgOHPjIQKTYQW0tDemmgXSnsoUol/F5WGUtqlpKlUFKVEk0qe
CxfPOe/1m1pSVVAZFAgEajhD9VCf5RznqeUCF7nEZeq4wlXqucZ1GrjBTW5x
mzvc5R73eUAjD3lEE49p5glPecZzXvCSFl7xmlbe8JZ3tNHOez7QQScf+UQX
n/lCN1/poZdvfOcHP/nFb/ro5w9/+ccA/wkYFkQwIYQSRjjDiCCS4UQxgmhi
iGUkoxhNHPEkMIaxjGM8E5hIIkkkM4kUUkljMlOYyjSmk04Gmcwgi5nMYjZz
yGYu85jPAhayiMUsYSnLWM4KVpLDKlazhrWsYz255JHPBjayic1sYSvb2M4O
CiikiJ3sopjd7GEv+9jPAQ5yiMMcoYSjHKOUMo5TzglOcooKTjMIfvNZbg==

        "]]}, {
       Hue[0.1421359549995791, 0.6, 0.6], 
       Line[CompressedData["
1:eJwVxudWiAEAANCvkogouzIqGb1Oj+ABlBmyRWWnKCuVHSEzZEVJ2TujhJQV
iexx/bjn3MRJaamTQ4IgqOZ/0khnClOZxnRmMJMMZjGbOWQyl3nMZwELWcRi
lpDFUpaRTQ65LGcFK1nFatawljzWkU8B69lAIUVsZBOb2cJWitlGCaWUsZ0d
7GQXu9nDXsrZx34qOMBBDlHJYY5wlGMc5wRVnOQUp6nmDGc5x3kuUMNFLlFL
HZep5woNNHKVa1znBje5xW3ucJd73OcBD2niEY95wlOaaeEZrTznBS9p4xXt
dPCaN7zlHe/p5AMf6eIT3XzmCz185Rvf+cFPfvGbP/wlCA2CEEIJoxfh9CaC
PvQlkn70J4oBDCSaGAYxmCEMZRjDGUEsccQzklGMZgwJJJLEWJIZx3gmMJEU
/gEuMm7I
        "]]}, {
       Hue[0.37820393249936934`, 0.6, 0.6], 
       Line[CompressedData["
1:eJwNw2dbjQEAANCXf+Jr9iYzM2XUJWQrmS2VWSKbzISszDKyQxkZNyuyJVtm
xp9wzvOcVkkZofQWQRCEjWgZBK1tY1vb2d4OdrSTne1iV7vZ3R72NNJe9raP
fe1nf6Mc4EAHOdghDjXaYcYY63BHONJRxhlvyNGOMcGxjnO8iU5wopOc7BSn
Os3pJpnsDFOc6SxnO8e5zjPVNNPNMNP5Zpltjgtc6CIXu8Sl5prnMvNd7goL
XOkqV7vGta5zvRvcaKGb3OwWt7rN7Ra5w2J3usvdlrjHve5zvwcs9aCHPOwR
j3rMMss97glPesoKT3vGs57zvBe8aKWXvOwVq6z2qte87g1rvOktb3vHsLXe
9Z73feBD63zkY+t94lOf+dwXvvSVr23wjY2+9Z3v/eBHP/nZLzb51W9+94c/
/WWzv/3jX//5H6K1bO8=
        "]]}, {
       Hue[0.6142719099991583, 0.6, 0.6], 
       Line[CompressedData["
1:eJwNw4dWSAEAANBXicguW5KZVVY2FdkjsleSlVWKZBXZQhllj2RmRP2EnzEy
MjLvPefGZedl5IYEQfDWd6FB8N4PfrTRT372i19t8pvf/eFPm/3lb//4138G
YUEQYqhhtjDclrYywta2MdK2trO9HexoJzsbZbRd7Go3u9vDnvaytzH2Mda+
xtnP/g5woIMcbLxDHOowhzvCBBMd6ShHO8axJjnO8U5wopOc7BSnOs1kU0x1
ujNMc6aznO0c5zrP+S5woYtMd7FLzHCpy1zuCle6ytWuca3rXG+mG8xyo9lu
crNb3Oo2c9zuDne6y93mmuce8y1wr/ssdL9FHvCghzzsEYst8ajHLPW4Jzzp
KU97xrOes8zzXvCi5VZ4ycte8aqVVnnN697wpre87R3ves/7VvvAGh/6yMc+
8anPrPW5L3zpK+t87RvrbfA/UZpWJQ==
        "]]}, {
       Hue[0.8503398874989481, 0.6, 0.6], 
       Line[CompressedData["
1:eJwNwwdXiAEAAMCvbaXsFYpkZMse2SOEjMpW2ZS9Gn/KpmxlZO+RLXuUTeHu
vUvIKcjIDwmCoNK9YUGwz/0e8KCHPOwRj1pqmcc87glPesrTnvGs5VZ4zvNe
8KKVXvKyV7zqNa97w5ve8rZ3vOs97/vAh1b5yMc+8anPfO4LX1rtK1/7xre+
870f/OgnP1tjrV/86je/+8Of/vK3f6yz3r/+MwgPghBDDTPcCCONsoENbWRj
mxhtU2OMtZnNbWFLW9naNra1ne3tYJwd7WRn402wi11NtJtJdreHPe1lsr3t
Y1/72d8BDnSQKQ52iEMd5nBHONJRjnaMqY51nOOd4EQnOdkpTnWaaU53hjNN
d5aznWOGc53nfBeYaZbZLnSRi13iUpe53BXmmGueK13late41nWud4MbzbfA
TW52i1vd5nZ3uNNd7naPhRZZbIn/ATf+Zek=
        "]]}, {
       Hue[0.08640786499873876, 0.6, 0.6], 
       Line[CompressedData["
1:eJwNw4dWSAEAANAXZcveRLJl75G0kH18gg/gE8jem6xkRfaKjOy9yd7ZRPZK
UveecyPHjh8zLiQIglwnhAbBRFOc5GSnONVpTneGM53lbOc413nOd4ELXeRi
l7jUZaa63BWudJWrTXON6a51nevd4EYz3ORmM93iVre53R3udJe73eNe95nl
fg+Y7UEPedgj5njUYx73hCc95WnPeNZznveCF73kZa941Wte94Y3zfWWt73j
Xe953wc+9JGPfeJTn5nnc1/40le+9o1vfed78/3gRwv85Ge/+NVvfveHP/3l
b/9Y6F+L/Gex/y0xCAuCEMtY1lDDLGd5K1jRSla2ilUNt5rVrWFNa1nbOta1
nvVtYEMb2dgmRtjUZkba3Chb2NJWtraNbW1ne6PtYEc72dkudrWb3e1hT3vZ
2z72tZ/9jXGAsQ40zngTTDTJQQ52iMkOdZjDHeFIRznaUg/4cwY=
        "]]}}, {{
       Hue[0.67, 0.6, 0.6], 
       Inset["\[FilledCircle]", 1], 
       Inset["\[FilledCircle]", 2], 
       Inset["\[FilledCircle]", 3], 
       Inset["\[FilledCircle]", 4], 
       Inset["\[FilledCircle]", 5], 
       Inset["\[FilledCircle]", 6], 
       Inset["\[FilledCircle]", 7], 
       Inset["\[FilledCircle]", 8], 
       Inset["\[FilledCircle]", 9], 
       Inset["\[FilledCircle]", 10], 
       Inset["\[FilledCircle]", 11], 
       Inset["\[FilledCircle]", 12], 
       Inset["\[FilledCircle]", 13], 
       Inset["\[FilledCircle]", 14], 
       Inset["\[FilledCircle]", 15], 
       Inset["\[FilledCircle]", 16], 
       Inset["\[FilledCircle]", 17], 
       Inset["\[FilledCircle]", 18], 
       Inset["\[FilledCircle]", 19], 
       Inset["\[FilledCircle]", 20], 
       Inset["\[FilledCircle]", 21], 
       Inset["\[FilledCircle]", 22], 
       Inset["\[FilledCircle]", 23], 
       Inset["\[FilledCircle]", 24], 
       Inset["\[FilledCircle]", 25], 
       Inset["\[FilledCircle]", 26], 
       Inset["\[FilledCircle]", 27], 
       Inset["\[FilledCircle]", 28], 
       Inset["\[FilledCircle]", 29], 
       Inset["\[FilledCircle]", 30], 
       Inset["\[FilledCircle]", 31], 
       Inset["\[FilledCircle]", 32], 
       Inset["\[FilledCircle]", 33], 
       Inset["\[FilledCircle]", 34], 
       Inset["\[FilledCircle]", 35], 
       Inset["\[FilledCircle]", 36], 
       Inset["\[FilledCircle]", 37], 
       Inset["\[FilledCircle]", 38], 
       Inset["\[FilledCircle]", 39], 
       Inset["\[FilledCircle]", 40], 
       Inset["\[FilledCircle]", 41], 
       Inset["\[FilledCircle]", 42], 
       Inset["\[FilledCircle]", 43], 
       Inset["\[FilledCircle]", 44], 
       Inset["\[FilledCircle]", 45], 
       Inset["\[FilledCircle]", 46], 
       Inset["\[FilledCircle]", 47], 
       Inset["\[FilledCircle]", 48], 
       Inset["\[FilledCircle]", 49], 
       Inset["\[FilledCircle]", 50], 
       Inset["\[FilledCircle]", 51], 
       Inset["\[FilledCircle]", 52], 
       Inset["\[FilledCircle]", 53], 
       Inset["\[FilledCircle]", 54], 
       Inset["\[FilledCircle]", 55], 
       Inset["\[FilledCircle]", 56], 
       Inset["\[FilledCircle]", 57], 
       Inset["\[FilledCircle]", 58], 
       Inset["\[FilledCircle]", 59], 
       Inset["\[FilledCircle]", 60], 
       Inset["\[FilledCircle]", 61], 
       Inset["\[FilledCircle]", 62], 
       Inset["\[FilledCircle]", 63], 
       Inset["\[FilledCircle]", 64], 
       Inset["\[FilledCircle]", 65], 
       Inset["\[FilledCircle]", 66], 
       Inset["\[FilledCircle]", 67], 
       Inset["\[FilledCircle]", 68], 
       Inset["\[FilledCircle]", 69], 
       Inset["\[FilledCircle]", 70], 
       Inset["\[FilledCircle]", 71], 
       Inset["\[FilledCircle]", 72], 
       Inset["\[FilledCircle]", 73], 
       Inset["\[FilledCircle]", 74], 
       Inset["\[FilledCircle]", 75], 
       Inset["\[FilledCircle]", 76], 
       Inset["\[FilledCircle]", 77], 
       Inset["\[FilledCircle]", 78], 
       Inset["\[FilledCircle]", 79], 
       Inset["\[FilledCircle]", 80], 
       Inset["\[FilledCircle]", 81], 
       Inset["\[FilledCircle]", 82], 
       Inset["\[FilledCircle]", 83], 
       Inset["\[FilledCircle]", 84], 
       Inset["\[FilledCircle]", 85], 
       Inset["\[FilledCircle]", 86], 
       Inset["\[FilledCircle]", 87], 
       Inset["\[FilledCircle]", 88], 
       Inset["\[FilledCircle]", 89], 
       Inset["\[FilledCircle]", 90], 
       Inset["\[FilledCircle]", 91], 
       Inset["\[FilledCircle]", 92], 
       Inset["\[FilledCircle]", 93], 
       Inset["\[FilledCircle]", 94], 
       Inset["\[FilledCircle]", 95], 
       Inset["\[FilledCircle]", 96], 
       Inset["\[FilledCircle]", 97], 
       Inset["\[FilledCircle]", 98], 
       Inset["\[FilledCircle]", 99], 
       Inset["\[FilledCircle]", 100], 
       Inset["\[FilledCircle]", 101], 
       Inset["\[FilledCircle]", 102], 
       Inset["\[FilledCircle]", 103], 
       Inset["\[FilledCircle]", 104], 
       Inset["\[FilledCircle]", 105], 
       Inset["\[FilledCircle]", 106], 
       Inset["\[FilledCircle]", 107], 
       Inset["\[FilledCircle]", 108], 
       Inset["\[FilledCircle]", 109], 
       Inset["\[FilledCircle]", 110], 
       Inset["\[FilledCircle]", 111], 
       Inset["\[FilledCircle]", 112], 
       Inset["\[FilledCircle]", 113], 
       Inset["\[FilledCircle]", 114], 
       Inset["\[FilledCircle]", 115], 
       Inset["\[FilledCircle]", 116], 
       Inset["\[FilledCircle]", 117], 
       Inset["\[FilledCircle]", 118], 
       Inset["\[FilledCircle]", 119], 
       Inset["\[FilledCircle]", 120], 
       Inset["\[FilledCircle]", 121], 
       Inset["\[FilledCircle]", 122], 
       Inset["\[FilledCircle]", 123], 
       Inset["\[FilledCircle]", 124], 
       Inset["\[FilledCircle]", 125], 
       Inset["\[FilledCircle]", 126], 
       Inset["\[FilledCircle]", 127], 
       Inset["\[FilledCircle]", 128], 
       Inset["\[FilledCircle]", 129], 
       Inset["\[FilledCircle]", 130], 
       Inset["\[FilledCircle]", 131], 
       Inset["\[FilledCircle]", 132], 
       Inset["\[FilledCircle]", 133], 
       Inset["\[FilledCircle]", 134], 
       Inset["\[FilledCircle]", 135], 
       Inset["\[FilledCircle]", 136], 
       Inset["\[FilledCircle]", 137], 
       Inset["\[FilledCircle]", 138], 
       Inset["\[FilledCircle]", 139], 
       Inset["\[FilledCircle]", 140], 
       Inset["\[FilledCircle]", 141], 
       Inset["\[FilledCircle]", 142], 
       Inset["\[FilledCircle]", 143], 
       Inset["\[FilledCircle]", 144], 
       Inset["\[FilledCircle]", 145], 
       Inset["\[FilledCircle]", 146], 
       Inset["\[FilledCircle]", 147], 
       Inset["\[FilledCircle]", 148], 
       Inset["\[FilledCircle]", 149], 
       Inset["\[FilledCircle]", 150], 
       Inset["\[FilledCircle]", 151], 
       Inset["\[FilledCircle]", 152], 
       Inset["\[FilledCircle]", 153], 
       Inset["\[FilledCircle]", 154], 
       Inset["\[FilledCircle]", 155], 
       Inset["\[FilledCircle]", 156], 
       Inset["\[FilledCircle]", 157], 
       Inset["\[FilledCircle]", 158], 
       Inset["\[FilledCircle]", 159], 
       Inset["\[FilledCircle]", 160], 
       Inset["\[FilledCircle]", 161], 
       Inset["\[FilledCircle]", 162], 
       Inset["\[FilledCircle]", 163], 
       Inset["\[FilledCircle]", 164], 
       Inset["\[FilledCircle]", 165], 
       Inset["\[FilledCircle]", 166], 
       Inset["\[FilledCircle]", 167], 
       Inset["\[FilledCircle]", 168], 
       Inset["\[FilledCircle]", 169], 
       Inset["\[FilledCircle]", 170], 
       Inset["\[FilledCircle]", 171], 
       Inset["\[FilledCircle]", 172], 
       Inset["\[FilledCircle]", 173], 
       Inset["\[FilledCircle]", 174], 
       Inset["\[FilledCircle]", 175], 
       Inset["\[FilledCircle]", 176], 
       Inset["\[FilledCircle]", 177], 
       Inset["\[FilledCircle]", 178], 
       Inset["\[FilledCircle]", 179], 
       Inset["\[FilledCircle]", 180], 
       Inset["\[FilledCircle]", 181]}, {
       Hue[0.9060679774997897, 0.6, 0.6], 
       Inset["\[FilledCircle]", 182], 
       Inset["\[FilledCircle]", 183], 
       Inset["\[FilledCircle]", 184], 
       Inset["\[FilledCircle]", 185], 
       Inset["\[FilledCircle]", 186], 
       Inset["\[FilledCircle]", 187], 
       Inset["\[FilledCircle]", 188], 
       Inset["\[FilledCircle]", 189], 
       Inset["\[FilledCircle]", 190], 
       Inset["\[FilledCircle]", 191], 
       Inset["\[FilledCircle]", 192], 
       Inset["\[FilledCircle]", 193], 
       Inset["\[FilledCircle]", 194], 
       Inset["\[FilledCircle]", 195], 
       Inset["\[FilledCircle]", 196], 
       Inset["\[FilledCircle]", 197], 
       Inset["\[FilledCircle]", 198], 
       Inset["\[FilledCircle]", 199], 
       Inset["\[FilledCircle]", 200], 
       Inset["\[FilledCircle]", 201], 
       Inset["\[FilledCircle]", 202], 
       Inset["\[FilledCircle]", 203], 
       Inset["\[FilledCircle]", 204], 
       Inset["\[FilledCircle]", 205], 
       Inset["\[FilledCircle]", 206], 
       Inset["\[FilledCircle]", 207], 
       Inset["\[FilledCircle]", 208], 
       Inset["\[FilledCircle]", 209], 
       Inset["\[FilledCircle]", 210], 
       Inset["\[FilledCircle]", 211], 
       Inset["\[FilledCircle]", 212], 
       Inset["\[FilledCircle]", 213], 
       Inset["\[FilledCircle]", 214], 
       Inset["\[FilledCircle]", 215], 
       Inset["\[FilledCircle]", 216], 
       Inset["\[FilledCircle]", 217], 
       Inset["\[FilledCircle]", 218], 
       Inset["\[FilledCircle]", 219], 
       Inset["\[FilledCircle]", 220], 
       Inset["\[FilledCircle]", 221], 
       Inset["\[FilledCircle]", 222], 
       Inset["\[FilledCircle]", 223], 
       Inset["\[FilledCircle]", 224], 
       Inset["\[FilledCircle]", 225], 
       Inset["\[FilledCircle]", 226], 
       Inset["\[FilledCircle]", 227], 
       Inset["\[FilledCircle]", 228], 
       Inset["\[FilledCircle]", 229], 
       Inset["\[FilledCircle]", 230], 
       Inset["\[FilledCircle]", 231], 
       Inset["\[FilledCircle]", 232], 
       Inset["\[FilledCircle]", 233], 
       Inset["\[FilledCircle]", 234], 
       Inset["\[FilledCircle]", 235], 
       Inset["\[FilledCircle]", 236], 
       Inset["\[FilledCircle]", 237], 
       Inset["\[FilledCircle]", 238], 
       Inset["\[FilledCircle]", 239], 
       Inset["\[FilledCircle]", 240], 
       Inset["\[FilledCircle]", 241], 
       Inset["\[FilledCircle]", 242], 
       Inset["\[FilledCircle]", 243], 
       Inset["\[FilledCircle]", 244], 
       Inset["\[FilledCircle]", 245], 
       Inset["\[FilledCircle]", 246], 
       Inset["\[FilledCircle]", 247], 
       Inset["\[FilledCircle]", 248], 
       Inset["\[FilledCircle]", 249], 
       Inset["\[FilledCircle]", 250], 
       Inset["\[FilledCircle]", 251], 
       Inset["\[FilledCircle]", 252], 
       Inset["\[FilledCircle]", 253], 
       Inset["\[FilledCircle]", 254], 
       Inset["\[FilledCircle]", 255], 
       Inset["\[FilledCircle]", 256], 
       Inset["\[FilledCircle]", 257], 
       Inset["\[FilledCircle]", 258], 
       Inset["\[FilledCircle]", 259], 
       Inset["\[FilledCircle]", 260], 
       Inset["\[FilledCircle]", 261], 
       Inset["\[FilledCircle]", 262], 
       Inset["\[FilledCircle]", 263], 
       Inset["\[FilledCircle]", 264], 
       Inset["\[FilledCircle]", 265], 
       Inset["\[FilledCircle]", 266], 
       Inset["\[FilledCircle]", 267], 
       Inset["\[FilledCircle]", 268], 
       Inset["\[FilledCircle]", 269], 
       Inset["\[FilledCircle]", 270], 
       Inset["\[FilledCircle]", 271], 
       Inset["\[FilledCircle]", 272], 
       Inset["\[FilledCircle]", 273], 
       Inset["\[FilledCircle]", 274], 
       Inset["\[FilledCircle]", 275], 
       Inset["\[FilledCircle]", 276], 
       Inset["\[FilledCircle]", 277], 
       Inset["\[FilledCircle]", 278], 
       Inset["\[FilledCircle]", 279], 
       Inset["\[FilledCircle]", 280], 
       Inset["\[FilledCircle]", 281], 
       Inset["\[FilledCircle]", 282], 
       Inset["\[FilledCircle]", 283], 
       Inset["\[FilledCircle]", 284], 
       Inset["\[FilledCircle]", 285], 
       Inset["\[FilledCircle]", 286], 
       Inset["\[FilledCircle]", 287], 
       Inset["\[FilledCircle]", 288], 
       Inset["\[FilledCircle]", 289], 
       Inset["\[FilledCircle]", 290], 
       Inset["\[FilledCircle]", 291], 
       Inset["\[FilledCircle]", 292], 
       Inset["\[FilledCircle]", 293], 
       Inset["\[FilledCircle]", 294], 
       Inset["\[FilledCircle]", 295], 
       Inset["\[FilledCircle]", 296], 
       Inset["\[FilledCircle]", 297], 
       Inset["\[FilledCircle]", 298], 
       Inset["\[FilledCircle]", 299], 
       Inset["\[FilledCircle]", 300], 
       Inset["\[FilledCircle]", 301], 
       Inset["\[FilledCircle]", 302], 
       Inset["\[FilledCircle]", 303], 
       Inset["\[FilledCircle]", 304], 
       Inset["\[FilledCircle]", 305], 
       Inset["\[FilledCircle]", 306], 
       Inset["\[FilledCircle]", 307], 
       Inset["\[FilledCircle]", 308], 
       Inset["\[FilledCircle]", 309], 
       Inset["\[FilledCircle]", 310], 
       Inset["\[FilledCircle]", 311], 
       Inset["\[FilledCircle]", 312], 
       Inset["\[FilledCircle]", 313], 
       Inset["\[FilledCircle]", 314], 
       Inset["\[FilledCircle]", 315], 
       Inset["\[FilledCircle]", 316], 
       Inset["\[FilledCircle]", 317], 
       Inset["\[FilledCircle]", 318], 
       Inset["\[FilledCircle]", 319], 
       Inset["\[FilledCircle]", 320], 
       Inset["\[FilledCircle]", 321], 
       Inset["\[FilledCircle]", 322], 
       Inset["\[FilledCircle]", 323], 
       Inset["\[FilledCircle]", 324], 
       Inset["\[FilledCircle]", 325], 
       Inset["\[FilledCircle]", 326], 
       Inset["\[FilledCircle]", 327], 
       Inset["\[FilledCircle]", 328], 
       Inset["\[FilledCircle]", 329], 
       Inset["\[FilledCircle]", 330], 
       Inset["\[FilledCircle]", 331], 
       Inset["\[FilledCircle]", 332], 
       Inset["\[FilledCircle]", 333], 
       Inset["\[FilledCircle]", 334], 
       Inset["\[FilledCircle]", 335], 
       Inset["\[FilledCircle]", 336], 
       Inset["\[FilledCircle]", 337], 
       Inset["\[FilledCircle]", 338], 
       Inset["\[FilledCircle]", 339], 
       Inset["\[FilledCircle]", 340], 
       Inset["\[FilledCircle]", 341], 
       Inset["\[FilledCircle]", 342], 
       Inset["\[FilledCircle]", 343], 
       Inset["\[FilledCircle]", 344], 
       Inset["\[FilledCircle]", 345], 
       Inset["\[FilledCircle]", 346], 
       Inset["\[FilledCircle]", 347], 
       Inset["\[FilledCircle]", 348], 
       Inset["\[FilledCircle]", 349], 
       Inset["\[FilledCircle]", 350], 
       Inset["\[FilledCircle]", 351], 
       Inset["\[FilledCircle]", 352], 
       Inset["\[FilledCircle]", 353], 
       Inset["\[FilledCircle]", 354], 
       Inset["\[FilledCircle]", 355], 
       Inset["\[FilledCircle]", 356], 
       Inset["\[FilledCircle]", 357], 
       Inset["\[FilledCircle]", 358], 
       Inset["\[FilledCircle]", 359], 
       Inset["\[FilledCircle]", 360], 
       Inset["\[FilledCircle]", 361], 
       Inset["\[FilledCircle]", 362], 
       Inset["\[FilledCircle]", 363], 
       Inset["\[FilledCircle]", 364], 
       Inset["\[FilledCircle]", 365]}, {
       Hue[0.1421359549995791, 0.6, 0.6], 
       Inset["\[FilledCircle]", 366], 
       Inset["\[FilledCircle]", 367], 
       Inset["\[FilledCircle]", 368], 
       Inset["\[FilledCircle]", 369], 
       Inset["\[FilledCircle]", 370], 
       Inset["\[FilledCircle]", 371], 
       Inset["\[FilledCircle]", 372], 
       Inset["\[FilledCircle]", 373], 
       Inset["\[FilledCircle]", 374], 
       Inset["\[FilledCircle]", 375], 
       Inset["\[FilledCircle]", 376], 
       Inset["\[FilledCircle]", 377], 
       Inset["\[FilledCircle]", 378], 
       Inset["\[FilledCircle]", 379], 
       Inset["\[FilledCircle]", 380], 
       Inset["\[FilledCircle]", 381], 
       Inset["\[FilledCircle]", 382], 
       Inset["\[FilledCircle]", 383], 
       Inset["\[FilledCircle]", 384], 
       Inset["\[FilledCircle]", 385], 
       Inset["\[FilledCircle]", 386], 
       Inset["\[FilledCircle]", 387], 
       Inset["\[FilledCircle]", 388], 
       Inset["\[FilledCircle]", 389], 
       Inset["\[FilledCircle]", 390], 
       Inset["\[FilledCircle]", 391], 
       Inset["\[FilledCircle]", 392], 
       Inset["\[FilledCircle]", 393], 
       Inset["\[FilledCircle]", 394], 
       Inset["\[FilledCircle]", 395], 
       Inset["\[FilledCircle]", 396], 
       Inset["\[FilledCircle]", 397], 
       Inset["\[FilledCircle]", 398], 
       Inset["\[FilledCircle]", 399], 
       Inset["\[FilledCircle]", 400], 
       Inset["\[FilledCircle]", 401], 
       Inset["\[FilledCircle]", 402], 
       Inset["\[FilledCircle]", 403], 
       Inset["\[FilledCircle]", 404], 
       Inset["\[FilledCircle]", 405], 
       Inset["\[FilledCircle]", 406], 
       Inset["\[FilledCircle]", 407], 
       Inset["\[FilledCircle]", 408], 
       Inset["\[FilledCircle]", 409], 
       Inset["\[FilledCircle]", 410], 
       Inset["\[FilledCircle]", 411], 
       Inset["\[FilledCircle]", 412], 
       Inset["\[FilledCircle]", 413], 
       Inset["\[FilledCircle]", 414], 
       Inset["\[FilledCircle]", 415], 
       Inset["\[FilledCircle]", 416], 
       Inset["\[FilledCircle]", 417], 
       Inset["\[FilledCircle]", 418], 
       Inset["\[FilledCircle]", 419], 
       Inset["\[FilledCircle]", 420], 
       Inset["\[FilledCircle]", 421], 
       Inset["\[FilledCircle]", 422], 
       Inset["\[FilledCircle]", 423], 
       Inset["\[FilledCircle]", 424], 
       Inset["\[FilledCircle]", 425], 
       Inset["\[FilledCircle]", 426], 
       Inset["\[FilledCircle]", 427], 
       Inset["\[FilledCircle]", 428], 
       Inset["\[FilledCircle]", 429], 
       Inset["\[FilledCircle]", 430], 
       Inset["\[FilledCircle]", 431], 
       Inset["\[FilledCircle]", 432], 
       Inset["\[FilledCircle]", 433], 
       Inset["\[FilledCircle]", 434], 
       Inset["\[FilledCircle]", 435], 
       Inset["\[FilledCircle]", 436], 
       Inset["\[FilledCircle]", 437], 
       Inset["\[FilledCircle]", 438], 
       Inset["\[FilledCircle]", 439], 
       Inset["\[FilledCircle]", 440], 
       Inset["\[FilledCircle]", 441], 
       Inset["\[FilledCircle]", 442], 
       Inset["\[FilledCircle]", 443], 
       Inset["\[FilledCircle]", 444], 
       Inset["\[FilledCircle]", 445], 
       Inset["\[FilledCircle]", 446], 
       Inset["\[FilledCircle]", 447], 
       Inset["\[FilledCircle]", 448], 
       Inset["\[FilledCircle]", 449], 
       Inset["\[FilledCircle]", 450], 
       Inset["\[FilledCircle]", 451], 
       Inset["\[FilledCircle]", 452], 
       Inset["\[FilledCircle]", 453], 
       Inset["\[FilledCircle]", 454], 
       Inset["\[FilledCircle]", 455], 
       Inset["\[FilledCircle]", 456], 
       Inset["\[FilledCircle]", 457], 
       Inset["\[FilledCircle]", 458], 
       Inset["\[FilledCircle]", 459], 
       Inset["\[FilledCircle]", 460], 
       Inset["\[FilledCircle]", 461], 
       Inset["\[FilledCircle]", 462], 
       Inset["\[FilledCircle]", 463], 
       Inset["\[FilledCircle]", 464], 
       Inset["\[FilledCircle]", 465], 
       Inset["\[FilledCircle]", 466], 
       Inset["\[FilledCircle]", 467], 
       Inset["\[FilledCircle]", 468], 
       Inset["\[FilledCircle]", 469], 
       Inset["\[FilledCircle]", 470], 
       Inset["\[FilledCircle]", 471], 
       Inset["\[FilledCircle]", 472], 
       Inset["\[FilledCircle]", 473], 
       Inset["\[FilledCircle]", 474], 
       Inset["\[FilledCircle]", 475], 
       Inset["\[FilledCircle]", 476], 
       Inset["\[FilledCircle]", 477], 
       Inset["\[FilledCircle]", 478], 
       Inset["\[FilledCircle]", 479], 
       Inset["\[FilledCircle]", 480], 
       Inset["\[FilledCircle]", 481], 
       Inset["\[FilledCircle]", 482], 
       Inset["\[FilledCircle]", 483], 
       Inset["\[FilledCircle]", 484], 
       Inset["\[FilledCircle]", 485], 
       Inset["\[FilledCircle]", 486], 
       Inset["\[FilledCircle]", 487], 
       Inset["\[FilledCircle]", 488], 
       Inset["\[FilledCircle]", 489], 
       Inset["\[FilledCircle]", 490], 
       Inset["\[FilledCircle]", 491], 
       Inset["\[FilledCircle]", 492], 
       Inset["\[FilledCircle]", 493], 
       Inset["\[FilledCircle]", 494], 
       Inset["\[FilledCircle]", 495], 
       Inset["\[FilledCircle]", 496], 
       Inset["\[FilledCircle]", 497], 
       Inset["\[FilledCircle]", 498], 
       Inset["\[FilledCircle]", 499], 
       Inset["\[FilledCircle]", 500], 
       Inset["\[FilledCircle]", 501], 
       Inset["\[FilledCircle]", 502], 
       Inset["\[FilledCircle]", 503], 
       Inset["\[FilledCircle]", 504], 
       Inset["\[FilledCircle]", 505], 
       Inset["\[FilledCircle]", 506], 
       Inset["\[FilledCircle]", 507], 
       Inset["\[FilledCircle]", 508], 
       Inset["\[FilledCircle]", 509], 
       Inset["\[FilledCircle]", 510], 
       Inset["\[FilledCircle]", 511], 
       Inset["\[FilledCircle]", 512], 
       Inset["\[FilledCircle]", 513], 
       Inset["\[FilledCircle]", 514], 
       Inset["\[FilledCircle]", 515], 
       Inset["\[FilledCircle]", 516], 
       Inset["\[FilledCircle]", 517], 
       Inset["\[FilledCircle]", 518], 
       Inset["\[FilledCircle]", 519], 
       Inset["\[FilledCircle]", 520], 
       Inset["\[FilledCircle]", 521], 
       Inset["\[FilledCircle]", 522], 
       Inset["\[FilledCircle]", 523], 
       Inset["\[FilledCircle]", 524], 
       Inset["\[FilledCircle]", 525], 
       Inset["\[FilledCircle]", 526], 
       Inset["\[FilledCircle]", 527], 
       Inset["\[FilledCircle]", 528], 
       Inset["\[FilledCircle]", 529], 
       Inset["\[FilledCircle]", 530], 
       Inset["\[FilledCircle]", 531], 
       Inset["\[FilledCircle]", 532], 
       Inset["\[FilledCircle]", 533], 
       Inset["\[FilledCircle]", 534], 
       Inset["\[FilledCircle]", 535], 
       Inset["\[FilledCircle]", 536], 
       Inset["\[FilledCircle]", 537], 
       Inset["\[FilledCircle]", 538], 
       Inset["\[FilledCircle]", 539], 
       Inset["\[FilledCircle]", 540], 
       Inset["\[FilledCircle]", 541], 
       Inset["\[FilledCircle]", 542], 
       Inset["\[FilledCircle]", 543], 
       Inset["\[FilledCircle]", 544], 
       Inset["\[FilledCircle]", 545], 
       Inset["\[FilledCircle]", 546], 
       Inset["\[FilledCircle]", 547], 
       Inset["\[FilledCircle]", 548], 
       Inset["\[FilledCircle]", 549], 
       Inset["\[FilledCircle]", 550], 
       Inset["\[FilledCircle]", 551], 
       Inset["\[FilledCircle]", 552], 
       Inset["\[FilledCircle]", 553]}, {
       Hue[0.37820393249936934`, 0.6, 0.6], 
       Inset["\[FilledCircle]", 554], 
       Inset["\[FilledCircle]", 555], 
       Inset["\[FilledCircle]", 556], 
       Inset["\[FilledCircle]", 557], 
       Inset["\[FilledCircle]", 558], 
       Inset["\[FilledCircle]", 559], 
       Inset["\[FilledCircle]", 560], 
       Inset["\[FilledCircle]", 561], 
       Inset["\[FilledCircle]", 562], 
       Inset["\[FilledCircle]", 563], 
       Inset["\[FilledCircle]", 564], 
       Inset["\[FilledCircle]", 565], 
       Inset["\[FilledCircle]", 566], 
       Inset["\[FilledCircle]", 567], 
       Inset["\[FilledCircle]", 568], 
       Inset["\[FilledCircle]", 569], 
       Inset["\[FilledCircle]", 570], 
       Inset["\[FilledCircle]", 571], 
       Inset["\[FilledCircle]", 572], 
       Inset["\[FilledCircle]", 573], 
       Inset["\[FilledCircle]", 574], 
       Inset["\[FilledCircle]", 575], 
       Inset["\[FilledCircle]", 576], 
       Inset["\[FilledCircle]", 577], 
       Inset["\[FilledCircle]", 578], 
       Inset["\[FilledCircle]", 579], 
       Inset["\[FilledCircle]", 580], 
       Inset["\[FilledCircle]", 581], 
       Inset["\[FilledCircle]", 582], 
       Inset["\[FilledCircle]", 583], 
       Inset["\[FilledCircle]", 584], 
       Inset["\[FilledCircle]", 585], 
       Inset["\[FilledCircle]", 586], 
       Inset["\[FilledCircle]", 587], 
       Inset["\[FilledCircle]", 588], 
       Inset["\[FilledCircle]", 589], 
       Inset["\[FilledCircle]", 590], 
       Inset["\[FilledCircle]", 591], 
       Inset["\[FilledCircle]", 592], 
       Inset["\[FilledCircle]", 593], 
       Inset["\[FilledCircle]", 594], 
       Inset["\[FilledCircle]", 595], 
       Inset["\[FilledCircle]", 596], 
       Inset["\[FilledCircle]", 597], 
       Inset["\[FilledCircle]", 598], 
       Inset["\[FilledCircle]", 599], 
       Inset["\[FilledCircle]", 600], 
       Inset["\[FilledCircle]", 601], 
       Inset["\[FilledCircle]", 602], 
       Inset["\[FilledCircle]", 603], 
       Inset["\[FilledCircle]", 604], 
       Inset["\[FilledCircle]", 605], 
       Inset["\[FilledCircle]", 606], 
       Inset["\[FilledCircle]", 607], 
       Inset["\[FilledCircle]", 608], 
       Inset["\[FilledCircle]", 609], 
       Inset["\[FilledCircle]", 610], 
       Inset["\[FilledCircle]", 611], 
       Inset["\[FilledCircle]", 612], 
       Inset["\[FilledCircle]", 613], 
       Inset["\[FilledCircle]", 614], 
       Inset["\[FilledCircle]", 615], 
       Inset["\[FilledCircle]", 616], 
       Inset["\[FilledCircle]", 617], 
       Inset["\[FilledCircle]", 618], 
       Inset["\[FilledCircle]", 619], 
       Inset["\[FilledCircle]", 620], 
       Inset["\[FilledCircle]", 621], 
       Inset["\[FilledCircle]", 622], 
       Inset["\[FilledCircle]", 623], 
       Inset["\[FilledCircle]", 624], 
       Inset["\[FilledCircle]", 625], 
       Inset["\[FilledCircle]", 626], 
       Inset["\[FilledCircle]", 627], 
       Inset["\[FilledCircle]", 628], 
       Inset["\[FilledCircle]", 629], 
       Inset["\[FilledCircle]", 630], 
       Inset["\[FilledCircle]", 631], 
       Inset["\[FilledCircle]", 632], 
       Inset["\[FilledCircle]", 633], 
       Inset["\[FilledCircle]", 634], 
       Inset["\[FilledCircle]", 635], 
       Inset["\[FilledCircle]", 636], 
       Inset["\[FilledCircle]", 637], 
       Inset["\[FilledCircle]", 638], 
       Inset["\[FilledCircle]", 639], 
       Inset["\[FilledCircle]", 640], 
       Inset["\[FilledCircle]", 641], 
       Inset["\[FilledCircle]", 642], 
       Inset["\[FilledCircle]", 643], 
       Inset["\[FilledCircle]", 644], 
       Inset["\[FilledCircle]", 645], 
       Inset["\[FilledCircle]", 646], 
       Inset["\[FilledCircle]", 647], 
       Inset["\[FilledCircle]", 648], 
       Inset["\[FilledCircle]", 649], 
       Inset["\[FilledCircle]", 650], 
       Inset["\[FilledCircle]", 651], 
       Inset["\[FilledCircle]", 652], 
       Inset["\[FilledCircle]", 653], 
       Inset["\[FilledCircle]", 654], 
       Inset["\[FilledCircle]", 655], 
       Inset["\[FilledCircle]", 656], 
       Inset["\[FilledCircle]", 657], 
       Inset["\[FilledCircle]", 658], 
       Inset["\[FilledCircle]", 659], 
       Inset["\[FilledCircle]", 660], 
       Inset["\[FilledCircle]", 661], 
       Inset["\[FilledCircle]", 662], 
       Inset["\[FilledCircle]", 663], 
       Inset["\[FilledCircle]", 664], 
       Inset["\[FilledCircle]", 665], 
       Inset["\[FilledCircle]", 666], 
       Inset["\[FilledCircle]", 667], 
       Inset["\[FilledCircle]", 668], 
       Inset["\[FilledCircle]", 669], 
       Inset["\[FilledCircle]", 670], 
       Inset["\[FilledCircle]", 671], 
       Inset["\[FilledCircle]", 672], 
       Inset["\[FilledCircle]", 673], 
       Inset["\[FilledCircle]", 674], 
       Inset["\[FilledCircle]", 675], 
       Inset["\[FilledCircle]", 676], 
       Inset["\[FilledCircle]", 677], 
       Inset["\[FilledCircle]", 678], 
       Inset["\[FilledCircle]", 679], 
       Inset["\[FilledCircle]", 680], 
       Inset["\[FilledCircle]", 681], 
       Inset["\[FilledCircle]", 682], 
       Inset["\[FilledCircle]", 683], 
       Inset["\[FilledCircle]", 684], 
       Inset["\[FilledCircle]", 685], 
       Inset["\[FilledCircle]", 686], 
       Inset["\[FilledCircle]", 687], 
       Inset["\[FilledCircle]", 688], 
       Inset["\[FilledCircle]", 689], 
       Inset["\[FilledCircle]", 690], 
       Inset["\[FilledCircle]", 691], 
       Inset["\[FilledCircle]", 692], 
       Inset["\[FilledCircle]", 693], 
       Inset["\[FilledCircle]", 694], 
       Inset["\[FilledCircle]", 695], 
       Inset["\[FilledCircle]", 696], 
       Inset["\[FilledCircle]", 697], 
       Inset["\[FilledCircle]", 698], 
       Inset["\[FilledCircle]", 699], 
       Inset["\[FilledCircle]", 700], 
       Inset["\[FilledCircle]", 701], 
       Inset["\[FilledCircle]", 702], 
       Inset["\[FilledCircle]", 703], 
       Inset["\[FilledCircle]", 704], 
       Inset["\[FilledCircle]", 705], 
       Inset["\[FilledCircle]", 706], 
       Inset["\[FilledCircle]", 707], 
       Inset["\[FilledCircle]", 708], 
       Inset["\[FilledCircle]", 709], 
       Inset["\[FilledCircle]", 710], 
       Inset["\[FilledCircle]", 711], 
       Inset["\[FilledCircle]", 712], 
       Inset["\[FilledCircle]", 713], 
       Inset["\[FilledCircle]", 714], 
       Inset["\[FilledCircle]", 715], 
       Inset["\[FilledCircle]", 716], 
       Inset["\[FilledCircle]", 717], 
       Inset["\[FilledCircle]", 718], 
       Inset["\[FilledCircle]", 719], 
       Inset["\[FilledCircle]", 720], 
       Inset["\[FilledCircle]", 721], 
       Inset["\[FilledCircle]", 722], 
       Inset["\[FilledCircle]", 723], 
       Inset["\[FilledCircle]", 724], 
       Inset["\[FilledCircle]", 725], 
       Inset["\[FilledCircle]", 726], 
       Inset["\[FilledCircle]", 727], 
       Inset["\[FilledCircle]", 728], 
       Inset["\[FilledCircle]", 729], 
       Inset["\[FilledCircle]", 730], 
       Inset["\[FilledCircle]", 731], 
       Inset["\[FilledCircle]", 732], 
       Inset["\[FilledCircle]", 733], 
       Inset["\[FilledCircle]", 734], 
       Inset["\[FilledCircle]", 735], 
       Inset["\[FilledCircle]", 736], 
       Inset["\[FilledCircle]", 737], 
       Inset["\[FilledCircle]", 738], 
       Inset["\[FilledCircle]", 739], 
       Inset["\[FilledCircle]", 740], 
       Inset["\[FilledCircle]", 741], 
       Inset["\[FilledCircle]", 742], 
       Inset["\[FilledCircle]", 743], 
       Inset["\[FilledCircle]", 744], 
       Inset["\[FilledCircle]", 745], 
       Inset["\[FilledCircle]", 746], 
       Inset["\[FilledCircle]", 747]}, {
       Hue[0.6142719099991583, 0.6, 0.6], 
       Inset["\[FilledCircle]", 748], 
       Inset["\[FilledCircle]", 749], 
       Inset["\[FilledCircle]", 750], 
       Inset["\[FilledCircle]", 751], 
       Inset["\[FilledCircle]", 752], 
       Inset["\[FilledCircle]", 753], 
       Inset["\[FilledCircle]", 754], 
       Inset["\[FilledCircle]", 755], 
       Inset["\[FilledCircle]", 756], 
       Inset["\[FilledCircle]", 757], 
       Inset["\[FilledCircle]", 758], 
       Inset["\[FilledCircle]", 759], 
       Inset["\[FilledCircle]", 760], 
       Inset["\[FilledCircle]", 761], 
       Inset["\[FilledCircle]", 762], 
       Inset["\[FilledCircle]", 763], 
       Inset["\[FilledCircle]", 764], 
       Inset["\[FilledCircle]", 765], 
       Inset["\[FilledCircle]", 766], 
       Inset["\[FilledCircle]", 767], 
       Inset["\[FilledCircle]", 768], 
       Inset["\[FilledCircle]", 769], 
       Inset["\[FilledCircle]", 770], 
       Inset["\[FilledCircle]", 771], 
       Inset["\[FilledCircle]", 772], 
       Inset["\[FilledCircle]", 773], 
       Inset["\[FilledCircle]", 774], 
       Inset["\[FilledCircle]", 775], 
       Inset["\[FilledCircle]", 776], 
       Inset["\[FilledCircle]", 777], 
       Inset["\[FilledCircle]", 778], 
       Inset["\[FilledCircle]", 779], 
       Inset["\[FilledCircle]", 780], 
       Inset["\[FilledCircle]", 781], 
       Inset["\[FilledCircle]", 782], 
       Inset["\[FilledCircle]", 783], 
       Inset["\[FilledCircle]", 784], 
       Inset["\[FilledCircle]", 785], 
       Inset["\[FilledCircle]", 786], 
       Inset["\[FilledCircle]", 787], 
       Inset["\[FilledCircle]", 788], 
       Inset["\[FilledCircle]", 789], 
       Inset["\[FilledCircle]", 790], 
       Inset["\[FilledCircle]", 791], 
       Inset["\[FilledCircle]", 792], 
       Inset["\[FilledCircle]", 793], 
       Inset["\[FilledCircle]", 794], 
       Inset["\[FilledCircle]", 795], 
       Inset["\[FilledCircle]", 796], 
       Inset["\[FilledCircle]", 797], 
       Inset["\[FilledCircle]", 798], 
       Inset["\[FilledCircle]", 799], 
       Inset["\[FilledCircle]", 800], 
       Inset["\[FilledCircle]", 801], 
       Inset["\[FilledCircle]", 802], 
       Inset["\[FilledCircle]", 803], 
       Inset["\[FilledCircle]", 804], 
       Inset["\[FilledCircle]", 805], 
       Inset["\[FilledCircle]", 806], 
       Inset["\[FilledCircle]", 807], 
       Inset["\[FilledCircle]", 808], 
       Inset["\[FilledCircle]", 809], 
       Inset["\[FilledCircle]", 810], 
       Inset["\[FilledCircle]", 811], 
       Inset["\[FilledCircle]", 812], 
       Inset["\[FilledCircle]", 813], 
       Inset["\[FilledCircle]", 814], 
       Inset["\[FilledCircle]", 815], 
       Inset["\[FilledCircle]", 816], 
       Inset["\[FilledCircle]", 817], 
       Inset["\[FilledCircle]", 818], 
       Inset["\[FilledCircle]", 819], 
       Inset["\[FilledCircle]", 820], 
       Inset["\[FilledCircle]", 821], 
       Inset["\[FilledCircle]", 822], 
       Inset["\[FilledCircle]", 823], 
       Inset["\[FilledCircle]", 824], 
       Inset["\[FilledCircle]", 825], 
       Inset["\[FilledCircle]", 826], 
       Inset["\[FilledCircle]", 827], 
       Inset["\[FilledCircle]", 828], 
       Inset["\[FilledCircle]", 829], 
       Inset["\[FilledCircle]", 830], 
       Inset["\[FilledCircle]", 831], 
       Inset["\[FilledCircle]", 832], 
       Inset["\[FilledCircle]", 833], 
       Inset["\[FilledCircle]", 834], 
       Inset["\[FilledCircle]", 835], 
       Inset["\[FilledCircle]", 836], 
       Inset["\[FilledCircle]", 837], 
       Inset["\[FilledCircle]", 838], 
       Inset["\[FilledCircle]", 839], 
       Inset["\[FilledCircle]", 840], 
       Inset["\[FilledCircle]", 841], 
       Inset["\[FilledCircle]", 842], 
       Inset["\[FilledCircle]", 843], 
       Inset["\[FilledCircle]", 844], 
       Inset["\[FilledCircle]", 845], 
       Inset["\[FilledCircle]", 846], 
       Inset["\[FilledCircle]", 847], 
       Inset["\[FilledCircle]", 848], 
       Inset["\[FilledCircle]", 849], 
       Inset["\[FilledCircle]", 850], 
       Inset["\[FilledCircle]", 851], 
       Inset["\[FilledCircle]", 852], 
       Inset["\[FilledCircle]", 853], 
       Inset["\[FilledCircle]", 854], 
       Inset["\[FilledCircle]", 855], 
       Inset["\[FilledCircle]", 856], 
       Inset["\[FilledCircle]", 857], 
       Inset["\[FilledCircle]", 858], 
       Inset["\[FilledCircle]", 859], 
       Inset["\[FilledCircle]", 860], 
       Inset["\[FilledCircle]", 861], 
       Inset["\[FilledCircle]", 862], 
       Inset["\[FilledCircle]", 863], 
       Inset["\[FilledCircle]", 864], 
       Inset["\[FilledCircle]", 865], 
       Inset["\[FilledCircle]", 866], 
       Inset["\[FilledCircle]", 867], 
       Inset["\[FilledCircle]", 868], 
       Inset["\[FilledCircle]", 869], 
       Inset["\[FilledCircle]", 870], 
       Inset["\[FilledCircle]", 871], 
       Inset["\[FilledCircle]", 872], 
       Inset["\[FilledCircle]", 873], 
       Inset["\[FilledCircle]", 874], 
       Inset["\[FilledCircle]", 875], 
       Inset["\[FilledCircle]", 876], 
       Inset["\[FilledCircle]", 877], 
       Inset["\[FilledCircle]", 878], 
       Inset["\[FilledCircle]", 879], 
       Inset["\[FilledCircle]", 880], 
       Inset["\[FilledCircle]", 881], 
       Inset["\[FilledCircle]", 882], 
       Inset["\[FilledCircle]", 883], 
       Inset["\[FilledCircle]", 884], 
       Inset["\[FilledCircle]", 885], 
       Inset["\[FilledCircle]", 886], 
       Inset["\[FilledCircle]", 887], 
       Inset["\[FilledCircle]", 888], 
       Inset["\[FilledCircle]", 889], 
       Inset["\[FilledCircle]", 890], 
       Inset["\[FilledCircle]", 891], 
       Inset["\[FilledCircle]", 892], 
       Inset["\[FilledCircle]", 893], 
       Inset["\[FilledCircle]", 894], 
       Inset["\[FilledCircle]", 895], 
       Inset["\[FilledCircle]", 896], 
       Inset["\[FilledCircle]", 897], 
       Inset["\[FilledCircle]", 898], 
       Inset["\[FilledCircle]", 899], 
       Inset["\[FilledCircle]", 900], 
       Inset["\[FilledCircle]", 901], 
       Inset["\[FilledCircle]", 902], 
       Inset["\[FilledCircle]", 903], 
       Inset["\[FilledCircle]", 904], 
       Inset["\[FilledCircle]", 905], 
       Inset["\[FilledCircle]", 906], 
       Inset["\[FilledCircle]", 907], 
       Inset["\[FilledCircle]", 908], 
       Inset["\[FilledCircle]", 909], 
       Inset["\[FilledCircle]", 910], 
       Inset["\[FilledCircle]", 911], 
       Inset["\[FilledCircle]", 912], 
       Inset["\[FilledCircle]", 913], 
       Inset["\[FilledCircle]", 914], 
       Inset["\[FilledCircle]", 915], 
       Inset["\[FilledCircle]", 916], 
       Inset["\[FilledCircle]", 917], 
       Inset["\[FilledCircle]", 918], 
       Inset["\[FilledCircle]", 919], 
       Inset["\[FilledCircle]", 920], 
       Inset["\[FilledCircle]", 921], 
       Inset["\[FilledCircle]", 922], 
       Inset["\[FilledCircle]", 923], 
       Inset["\[FilledCircle]", 924], 
       Inset["\[FilledCircle]", 925], 
       Inset["\[FilledCircle]", 926], 
       Inset["\[FilledCircle]", 927], 
       Inset["\[FilledCircle]", 928], 
       Inset["\[FilledCircle]", 929], 
       Inset["\[FilledCircle]", 930], 
       Inset["\[FilledCircle]", 931], 
       Inset["\[FilledCircle]", 932], 
       Inset["\[FilledCircle]", 933], 
       Inset["\[FilledCircle]", 934], 
       Inset["\[FilledCircle]", 935], 
       Inset["\[FilledCircle]", 936], 
       Inset["\[FilledCircle]", 937], 
       Inset["\[FilledCircle]", 938], 
       Inset["\[FilledCircle]", 939], 
       Inset["\[FilledCircle]", 940], 
       Inset["\[FilledCircle]", 941], 
       Inset["\[FilledCircle]", 942], 
       Inset["\[FilledCircle]", 943], 
       Inset["\[FilledCircle]", 944], 
       Inset["\[FilledCircle]", 945], 
       Inset["\[FilledCircle]", 946]}, {
       Hue[0.8503398874989481, 0.6, 0.6], 
       Inset["\[FilledCircle]", 947], 
       Inset["\[FilledCircle]", 948], 
       Inset["\[FilledCircle]", 949], 
       Inset["\[FilledCircle]", 950], 
       Inset["\[FilledCircle]", 951], 
       Inset["\[FilledCircle]", 952], 
       Inset["\[FilledCircle]", 953], 
       Inset["\[FilledCircle]", 954], 
       Inset["\[FilledCircle]", 955], 
       Inset["\[FilledCircle]", 956], 
       Inset["\[FilledCircle]", 957], 
       Inset["\[FilledCircle]", 958], 
       Inset["\[FilledCircle]", 959], 
       Inset["\[FilledCircle]", 960], 
       Inset["\[FilledCircle]", 961], 
       Inset["\[FilledCircle]", 962], 
       Inset["\[FilledCircle]", 963], 
       Inset["\[FilledCircle]", 964], 
       Inset["\[FilledCircle]", 965], 
       Inset["\[FilledCircle]", 966], 
       Inset["\[FilledCircle]", 967], 
       Inset["\[FilledCircle]", 968], 
       Inset["\[FilledCircle]", 969], 
       Inset["\[FilledCircle]", 970], 
       Inset["\[FilledCircle]", 971], 
       Inset["\[FilledCircle]", 972], 
       Inset["\[FilledCircle]", 973], 
       Inset["\[FilledCircle]", 974], 
       Inset["\[FilledCircle]", 975], 
       Inset["\[FilledCircle]", 976], 
       Inset["\[FilledCircle]", 977], 
       Inset["\[FilledCircle]", 978], 
       Inset["\[FilledCircle]", 979], 
       Inset["\[FilledCircle]", 980], 
       Inset["\[FilledCircle]", 981], 
       Inset["\[FilledCircle]", 982], 
       Inset["\[FilledCircle]", 983], 
       Inset["\[FilledCircle]", 984], 
       Inset["\[FilledCircle]", 985], 
       Inset["\[FilledCircle]", 986], 
       Inset["\[FilledCircle]", 987], 
       Inset["\[FilledCircle]", 988], 
       Inset["\[FilledCircle]", 989], 
       Inset["\[FilledCircle]", 990], 
       Inset["\[FilledCircle]", 991], 
       Inset["\[FilledCircle]", 992], 
       Inset["\[FilledCircle]", 993], 
       Inset["\[FilledCircle]", 994], 
       Inset["\[FilledCircle]", 995], 
       Inset["\[FilledCircle]", 996], 
       Inset["\[FilledCircle]", 997], 
       Inset["\[FilledCircle]", 998], 
       Inset["\[FilledCircle]", 999], 
       Inset["\[FilledCircle]", 1000], 
       Inset["\[FilledCircle]", 1001], 
       Inset["\[FilledCircle]", 1002], 
       Inset["\[FilledCircle]", 1003], 
       Inset["\[FilledCircle]", 1004], 
       Inset["\[FilledCircle]", 1005], 
       Inset["\[FilledCircle]", 1006], 
       Inset["\[FilledCircle]", 1007], 
       Inset["\[FilledCircle]", 1008], 
       Inset["\[FilledCircle]", 1009], 
       Inset["\[FilledCircle]", 1010], 
       Inset["\[FilledCircle]", 1011], 
       Inset["\[FilledCircle]", 1012], 
       Inset["\[FilledCircle]", 1013], 
       Inset["\[FilledCircle]", 1014], 
       Inset["\[FilledCircle]", 1015], 
       Inset["\[FilledCircle]", 1016], 
       Inset["\[FilledCircle]", 1017], 
       Inset["\[FilledCircle]", 1018], 
       Inset["\[FilledCircle]", 1019], 
       Inset["\[FilledCircle]", 1020], 
       Inset["\[FilledCircle]", 1021], 
       Inset["\[FilledCircle]", 1022], 
       Inset["\[FilledCircle]", 1023], 
       Inset["\[FilledCircle]", 1024], 
       Inset["\[FilledCircle]", 1025], 
       Inset["\[FilledCircle]", 1026], 
       Inset["\[FilledCircle]", 1027], 
       Inset["\[FilledCircle]", 1028], 
       Inset["\[FilledCircle]", 1029], 
       Inset["\[FilledCircle]", 1030], 
       Inset["\[FilledCircle]", 1031], 
       Inset["\[FilledCircle]", 1032], 
       Inset["\[FilledCircle]", 1033], 
       Inset["\[FilledCircle]", 1034], 
       Inset["\[FilledCircle]", 1035], 
       Inset["\[FilledCircle]", 1036], 
       Inset["\[FilledCircle]", 1037], 
       Inset["\[FilledCircle]", 1038], 
       Inset["\[FilledCircle]", 1039], 
       Inset["\[FilledCircle]", 1040], 
       Inset["\[FilledCircle]", 1041], 
       Inset["\[FilledCircle]", 1042], 
       Inset["\[FilledCircle]", 1043], 
       Inset["\[FilledCircle]", 1044], 
       Inset["\[FilledCircle]", 1045], 
       Inset["\[FilledCircle]", 1046], 
       Inset["\[FilledCircle]", 1047], 
       Inset["\[FilledCircle]", 1048], 
       Inset["\[FilledCircle]", 1049], 
       Inset["\[FilledCircle]", 1050], 
       Inset["\[FilledCircle]", 1051], 
       Inset["\[FilledCircle]", 1052], 
       Inset["\[FilledCircle]", 1053], 
       Inset["\[FilledCircle]", 1054], 
       Inset["\[FilledCircle]", 1055], 
       Inset["\[FilledCircle]", 1056], 
       Inset["\[FilledCircle]", 1057], 
       Inset["\[FilledCircle]", 1058], 
       Inset["\[FilledCircle]", 1059], 
       Inset["\[FilledCircle]", 1060], 
       Inset["\[FilledCircle]", 1061], 
       Inset["\[FilledCircle]", 1062], 
       Inset["\[FilledCircle]", 1063], 
       Inset["\[FilledCircle]", 1064], 
       Inset["\[FilledCircle]", 1065], 
       Inset["\[FilledCircle]", 1066], 
       Inset["\[FilledCircle]", 1067], 
       Inset["\[FilledCircle]", 1068], 
       Inset["\[FilledCircle]", 1069], 
       Inset["\[FilledCircle]", 1070], 
       Inset["\[FilledCircle]", 1071], 
       Inset["\[FilledCircle]", 1072], 
       Inset["\[FilledCircle]", 1073], 
       Inset["\[FilledCircle]", 1074], 
       Inset["\[FilledCircle]", 1075], 
       Inset["\[FilledCircle]", 1076], 
       Inset["\[FilledCircle]", 1077], 
       Inset["\[FilledCircle]", 1078], 
       Inset["\[FilledCircle]", 1079], 
       Inset["\[FilledCircle]", 1080], 
       Inset["\[FilledCircle]", 1081], 
       Inset["\[FilledCircle]", 1082], 
       Inset["\[FilledCircle]", 1083], 
       Inset["\[FilledCircle]", 1084], 
       Inset["\[FilledCircle]", 1085], 
       Inset["\[FilledCircle]", 1086], 
       Inset["\[FilledCircle]", 1087], 
       Inset["\[FilledCircle]", 1088], 
       Inset["\[FilledCircle]", 1089], 
       Inset["\[FilledCircle]", 1090], 
       Inset["\[FilledCircle]", 1091], 
       Inset["\[FilledCircle]", 1092], 
       Inset["\[FilledCircle]", 1093], 
       Inset["\[FilledCircle]", 1094], 
       Inset["\[FilledCircle]", 1095], 
       Inset["\[FilledCircle]", 1096], 
       Inset["\[FilledCircle]", 1097], 
       Inset["\[FilledCircle]", 1098], 
       Inset["\[FilledCircle]", 1099], 
       Inset["\[FilledCircle]", 1100], 
       Inset["\[FilledCircle]", 1101], 
       Inset["\[FilledCircle]", 1102], 
       Inset["\[FilledCircle]", 1103], 
       Inset["\[FilledCircle]", 1104], 
       Inset["\[FilledCircle]", 1105], 
       Inset["\[FilledCircle]", 1106], 
       Inset["\[FilledCircle]", 1107], 
       Inset["\[FilledCircle]", 1108], 
       Inset["\[FilledCircle]", 1109], 
       Inset["\[FilledCircle]", 1110], 
       Inset["\[FilledCircle]", 1111], 
       Inset["\[FilledCircle]", 1112], 
       Inset["\[FilledCircle]", 1113], 
       Inset["\[FilledCircle]", 1114], 
       Inset["\[FilledCircle]", 1115], 
       Inset["\[FilledCircle]", 1116], 
       Inset["\[FilledCircle]", 1117], 
       Inset["\[FilledCircle]", 1118], 
       Inset["\[FilledCircle]", 1119], 
       Inset["\[FilledCircle]", 1120], 
       Inset["\[FilledCircle]", 1121], 
       Inset["\[FilledCircle]", 1122], 
       Inset["\[FilledCircle]", 1123], 
       Inset["\[FilledCircle]", 1124], 
       Inset["\[FilledCircle]", 1125], 
       Inset["\[FilledCircle]", 1126], 
       Inset["\[FilledCircle]", 1127], 
       Inset["\[FilledCircle]", 1128], 
       Inset["\[FilledCircle]", 1129], 
       Inset["\[FilledCircle]", 1130], 
       Inset["\[FilledCircle]", 1131], 
       Inset["\[FilledCircle]", 1132], 
       Inset["\[FilledCircle]", 1133], 
       Inset["\[FilledCircle]", 1134], 
       Inset["\[FilledCircle]", 1135], 
       Inset["\[FilledCircle]", 1136], 
       Inset["\[FilledCircle]", 1137], 
       Inset["\[FilledCircle]", 1138], 
       Inset["\[FilledCircle]", 1139], 
       Inset["\[FilledCircle]", 1140], 
       Inset["\[FilledCircle]", 1141], 
       Inset["\[FilledCircle]", 1142], 
       Inset["\[FilledCircle]", 1143], 
       Inset["\[FilledCircle]", 1144], 
       Inset["\[FilledCircle]", 1145], 
       Inset["\[FilledCircle]", 1146], 
       Inset["\[FilledCircle]", 1147], 
       Inset["\[FilledCircle]", 1148], 
       Inset["\[FilledCircle]", 1149], 
       Inset["\[FilledCircle]", 1150]}, {
       Hue[0.08640786499873876, 0.6, 0.6], 
       Inset["\[FilledCircle]", 1151], 
       Inset["\[FilledCircle]", 1152], 
       Inset["\[FilledCircle]", 1153], 
       Inset["\[FilledCircle]", 1154], 
       Inset["\[FilledCircle]", 1155], 
       Inset["\[FilledCircle]", 1156], 
       Inset["\[FilledCircle]", 1157], 
       Inset["\[FilledCircle]", 1158], 
       Inset["\[FilledCircle]", 1159], 
       Inset["\[FilledCircle]", 1160], 
       Inset["\[FilledCircle]", 1161], 
       Inset["\[FilledCircle]", 1162], 
       Inset["\[FilledCircle]", 1163], 
       Inset["\[FilledCircle]", 1164], 
       Inset["\[FilledCircle]", 1165], 
       Inset["\[FilledCircle]", 1166], 
       Inset["\[FilledCircle]", 1167], 
       Inset["\[FilledCircle]", 1168], 
       Inset["\[FilledCircle]", 1169], 
       Inset["\[FilledCircle]", 1170], 
       Inset["\[FilledCircle]", 1171], 
       Inset["\[FilledCircle]", 1172], 
       Inset["\[FilledCircle]", 1173], 
       Inset["\[FilledCircle]", 1174], 
       Inset["\[FilledCircle]", 1175], 
       Inset["\[FilledCircle]", 1176], 
       Inset["\[FilledCircle]", 1177], 
       Inset["\[FilledCircle]", 1178], 
       Inset["\[FilledCircle]", 1179], 
       Inset["\[FilledCircle]", 1180], 
       Inset["\[FilledCircle]", 1181], 
       Inset["\[FilledCircle]", 1182], 
       Inset["\[FilledCircle]", 1183], 
       Inset["\[FilledCircle]", 1184], 
       Inset["\[FilledCircle]", 1185], 
       Inset["\[FilledCircle]", 1186], 
       Inset["\[FilledCircle]", 1187], 
       Inset["\[FilledCircle]", 1188], 
       Inset["\[FilledCircle]", 1189], 
       Inset["\[FilledCircle]", 1190], 
       Inset["\[FilledCircle]", 1191], 
       Inset["\[FilledCircle]", 1192], 
       Inset["\[FilledCircle]", 1193], 
       Inset["\[FilledCircle]", 1194], 
       Inset["\[FilledCircle]", 1195], 
       Inset["\[FilledCircle]", 1196], 
       Inset["\[FilledCircle]", 1197], 
       Inset["\[FilledCircle]", 1198], 
       Inset["\[FilledCircle]", 1199], 
       Inset["\[FilledCircle]", 1200], 
       Inset["\[FilledCircle]", 1201], 
       Inset["\[FilledCircle]", 1202], 
       Inset["\[FilledCircle]", 1203], 
       Inset["\[FilledCircle]", 1204], 
       Inset["\[FilledCircle]", 1205], 
       Inset["\[FilledCircle]", 1206], 
       Inset["\[FilledCircle]", 1207], 
       Inset["\[FilledCircle]", 1208], 
       Inset["\[FilledCircle]", 1209], 
       Inset["\[FilledCircle]", 1210], 
       Inset["\[FilledCircle]", 1211], 
       Inset["\[FilledCircle]", 1212], 
       Inset["\[FilledCircle]", 1213], 
       Inset["\[FilledCircle]", 1214], 
       Inset["\[FilledCircle]", 1215], 
       Inset["\[FilledCircle]", 1216], 
       Inset["\[FilledCircle]", 1217], 
       Inset["\[FilledCircle]", 1218], 
       Inset["\[FilledCircle]", 1219], 
       Inset["\[FilledCircle]", 1220], 
       Inset["\[FilledCircle]", 1221], 
       Inset["\[FilledCircle]", 1222], 
       Inset["\[FilledCircle]", 1223], 
       Inset["\[FilledCircle]", 1224], 
       Inset["\[FilledCircle]", 1225], 
       Inset["\[FilledCircle]", 1226], 
       Inset["\[FilledCircle]", 1227], 
       Inset["\[FilledCircle]", 1228], 
       Inset["\[FilledCircle]", 1229], 
       Inset["\[FilledCircle]", 1230], 
       Inset["\[FilledCircle]", 1231], 
       Inset["\[FilledCircle]", 1232], 
       Inset["\[FilledCircle]", 1233], 
       Inset["\[FilledCircle]", 1234], 
       Inset["\[FilledCircle]", 1235], 
       Inset["\[FilledCircle]", 1236], 
       Inset["\[FilledCircle]", 1237], 
       Inset["\[FilledCircle]", 1238], 
       Inset["\[FilledCircle]", 1239], 
       Inset["\[FilledCircle]", 1240], 
       Inset["\[FilledCircle]", 1241], 
       Inset["\[FilledCircle]", 1242], 
       Inset["\[FilledCircle]", 1243], 
       Inset["\[FilledCircle]", 1244], 
       Inset["\[FilledCircle]", 1245], 
       Inset["\[FilledCircle]", 1246], 
       Inset["\[FilledCircle]", 1247], 
       Inset["\[FilledCircle]", 1248], 
       Inset["\[FilledCircle]", 1249], 
       Inset["\[FilledCircle]", 1250], 
       Inset["\[FilledCircle]", 1251], 
       Inset["\[FilledCircle]", 1252], 
       Inset["\[FilledCircle]", 1253], 
       Inset["\[FilledCircle]", 1254], 
       Inset["\[FilledCircle]", 1255], 
       Inset["\[FilledCircle]", 1256], 
       Inset["\[FilledCircle]", 1257], 
       Inset["\[FilledCircle]", 1258], 
       Inset["\[FilledCircle]", 1259], 
       Inset["\[FilledCircle]", 1260], 
       Inset["\[FilledCircle]", 1261], 
       Inset["\[FilledCircle]", 1262], 
       Inset["\[FilledCircle]", 1263], 
       Inset["\[FilledCircle]", 1264], 
       Inset["\[FilledCircle]", 1265], 
       Inset["\[FilledCircle]", 1266], 
       Inset["\[FilledCircle]", 1267], 
       Inset["\[FilledCircle]", 1268], 
       Inset["\[FilledCircle]", 1269], 
       Inset["\[FilledCircle]", 1270], 
       Inset["\[FilledCircle]", 1271], 
       Inset["\[FilledCircle]", 1272], 
       Inset["\[FilledCircle]", 1273], 
       Inset["\[FilledCircle]", 1274], 
       Inset["\[FilledCircle]", 1275], 
       Inset["\[FilledCircle]", 1276], 
       Inset["\[FilledCircle]", 1277], 
       Inset["\[FilledCircle]", 1278], 
       Inset["\[FilledCircle]", 1279], 
       Inset["\[FilledCircle]", 1280], 
       Inset["\[FilledCircle]", 1281], 
       Inset["\[FilledCircle]", 1282], 
       Inset["\[FilledCircle]", 1283], 
       Inset["\[FilledCircle]", 1284], 
       Inset["\[FilledCircle]", 1285], 
       Inset["\[FilledCircle]", 1286], 
       Inset["\[FilledCircle]", 1287], 
       Inset["\[FilledCircle]", 1288], 
       Inset["\[FilledCircle]", 1289], 
       Inset["\[FilledCircle]", 1290], 
       Inset["\[FilledCircle]", 1291], 
       Inset["\[FilledCircle]", 1292], 
       Inset["\[FilledCircle]", 1293], 
       Inset["\[FilledCircle]", 1294], 
       Inset["\[FilledCircle]", 1295], 
       Inset["\[FilledCircle]", 1296], 
       Inset["\[FilledCircle]", 1297], 
       Inset["\[FilledCircle]", 1298], 
       Inset["\[FilledCircle]", 1299], 
       Inset["\[FilledCircle]", 1300], 
       Inset["\[FilledCircle]", 1301], 
       Inset["\[FilledCircle]", 1302], 
       Inset["\[FilledCircle]", 1303], 
       Inset["\[FilledCircle]", 1304], 
       Inset["\[FilledCircle]", 1305], 
       Inset["\[FilledCircle]", 1306], 
       Inset["\[FilledCircle]", 1307], 
       Inset["\[FilledCircle]", 1308], 
       Inset["\[FilledCircle]", 1309], 
       Inset["\[FilledCircle]", 1310], 
       Inset["\[FilledCircle]", 1311], 
       Inset["\[FilledCircle]", 1312], 
       Inset["\[FilledCircle]", 1313], 
       Inset["\[FilledCircle]", 1314], 
       Inset["\[FilledCircle]", 1315], 
       Inset["\[FilledCircle]", 1316], 
       Inset["\[FilledCircle]", 1317], 
       Inset["\[FilledCircle]", 1318], 
       Inset["\[FilledCircle]", 1319], 
       Inset["\[FilledCircle]", 1320], 
       Inset["\[FilledCircle]", 1321], 
       Inset["\[FilledCircle]", 1322], 
       Inset["\[FilledCircle]", 1323], 
       Inset["\[FilledCircle]", 1324], 
       Inset["\[FilledCircle]", 1325], 
       Inset["\[FilledCircle]", 1326], 
       Inset["\[FilledCircle]", 1327], 
       Inset["\[FilledCircle]", 1328], 
       Inset["\[FilledCircle]", 1329], 
       Inset["\[FilledCircle]", 1330], 
       Inset["\[FilledCircle]", 1331], 
       Inset["\[FilledCircle]", 1332], 
       Inset["\[FilledCircle]", 1333], 
       Inset["\[FilledCircle]", 1334], 
       Inset["\[FilledCircle]", 1335], 
       Inset["\[FilledCircle]", 1336], 
       Inset["\[FilledCircle]", 1337], 
       Inset["\[FilledCircle]", 1338], 
       Inset["\[FilledCircle]", 1339], 
       Inset["\[FilledCircle]", 1340], 
       Inset["\[FilledCircle]", 1341], 
       Inset["\[FilledCircle]", 1342], 
       Inset["\[FilledCircle]", 1343], 
       Inset["\[FilledCircle]", 1344], 
       Inset["\[FilledCircle]", 1345], 
       Inset["\[FilledCircle]", 1346], 
       Inset["\[FilledCircle]", 1347], 
       Inset["\[FilledCircle]", 1348], 
       Inset["\[FilledCircle]", 1349], 
       Inset["\[FilledCircle]", 1350], 
       Inset["\[FilledCircle]", 1351], 
       Inset["\[FilledCircle]", 1352], 
       Inset["\[FilledCircle]", 1353], 
       Inset["\[FilledCircle]", 1354], 
       Inset["\[FilledCircle]", 1355], 
       Inset["\[FilledCircle]", 1356], 
       Inset["\[FilledCircle]", 1357], 
       Inset["\[FilledCircle]", 1358], 
       Inset["\[FilledCircle]", 1359], 
       Inset["\[FilledCircle]", 1360]}, {}}}], {
   Ticks -> {{{0., 1}, {2.302585092994046, 10}, {4.605170185988092, 100}, {
       6.907755278982137, 1000}, {9.210340371976184, 
        Superscript[10, 4]}, {0.6931471805599453, "", {0.00375, 0.}, {
         Thickness[0.001]}}, {1.0986122886681098`, "", {0.00375, 0.}, {
         Thickness[0.001]}}, {1.3862943611198906`, "", {0.00375, 0.}, {
         Thickness[0.001]}}, {1.6094379124341003`, "", {0.00375, 0.}, {
         Thickness[0.001]}}, {1.791759469228055, "", {0.00375, 0.}, {
         Thickness[0.001]}}, {1.9459101490553132`, "", {0.00375, 0.}, {
         Thickness[0.001]}}, {2.0794415416798357`, "", {0.00375, 0.}, {
         Thickness[0.001]}}, {2.1972245773362196`, "", {0.00375, 0.}, {
         Thickness[0.001]}}, {2.995732273553991, "", {0.00375, 0.}, {
         Thickness[0.001]}}, {3.4011973816621555`, "", {0.00375, 0.}, {
         Thickness[0.001]}}, {3.6888794541139363`, "", {0.00375, 0.}, {
         Thickness[0.001]}}, {3.912023005428146, "", {0.00375, 0.}, {
         Thickness[0.001]}}, {4.0943445622221, "", {0.00375, 0.}, {
         Thickness[0.001]}}, {4.248495242049359, "", {0.00375, 0.}, {
         Thickness[0.001]}}, {4.382026634673881, "", {0.00375, 0.}, {
         Thickness[0.001]}}, {4.499809670330265, "", {0.00375, 0.}, {
         Thickness[0.001]}}, {5.298317366548036, "", {0.00375, 0.}, {
         Thickness[0.001]}}, {5.703782474656201, "", {0.00375, 0.}, {
         Thickness[0.001]}}, {5.991464547107982, "", {0.00375, 0.}, {
         Thickness[0.001]}}, {6.214608098422191, "", {0.00375, 0.}, {
         Thickness[0.001]}}, {6.396929655216146, "", {0.00375, 0.}, {
         Thickness[0.001]}}, {6.551080335043404, "", {0.00375, 0.}, {
         Thickness[0.001]}}, {6.684611727667927, "", {0.00375, 0.}, {
         Thickness[0.001]}}, {6.802394763324311, "", {0.00375, 0.}, {
         Thickness[0.001]}}, {7.600902459542082, "", {0.00375, 0.}, {
         Thickness[0.001]}}, {8.006367567650246, "", {0.00375, 0.}, {
         Thickness[0.001]}}, {8.294049640102028, "", {0.00375, 0.}, {
         Thickness[0.001]}}, {8.517193191416238, "", {0.00375, 0.}, {
         Thickness[0.001]}}, {8.699514748210191, "", {0.00375, 0.}, {
         Thickness[0.001]}}, {8.85366542803745, "", {0.00375, 0.}, {
         Thickness[0.001]}}, {8.987196820661973, "", {0.00375, 0.}, {
         Thickness[0.001]}}, {9.104979856318357, "", {0.00375, 0.}, {
         Thickness[0.001]}}}, Automatic}, GridLines -> {None, None}, 
    FrameTicks -> {{
      Automatic, 
       Automatic}, {{{0., 1}, {2.302585092994046, 10}, {
        4.605170185988092, 100}, {6.907755278982137, 1000}, {
        9.210340371976184, 
         Superscript[10, 4]}, {0.6931471805599453, "", {0.00375, 0.}, {
          Thickness[0.001]}}, {1.0986122886681098`, "", {0.00375, 0.}, {
          Thickness[0.001]}}, {1.3862943611198906`, "", {0.00375, 0.}, {
          Thickness[0.001]}}, {1.6094379124341003`, "", {0.00375, 0.}, {
          Thickness[0.001]}}, {1.791759469228055, "", {0.00375, 0.}, {
          Thickness[0.001]}}, {1.9459101490553132`, "", {0.00375, 0.}, {
          Thickness[0.001]}}, {2.0794415416798357`, "", {0.00375, 0.}, {
          Thickness[0.001]}}, {2.1972245773362196`, "", {0.00375, 0.}, {
          Thickness[0.001]}}, {2.995732273553991, "", {0.00375, 0.}, {
          Thickness[0.001]}}, {3.4011973816621555`, "", {0.00375, 0.}, {
          Thickness[0.001]}}, {3.6888794541139363`, "", {0.00375, 0.}, {
          Thickness[0.001]}}, {3.912023005428146, "", {0.00375, 0.}, {
          Thickness[0.001]}}, {4.0943445622221, "", {0.00375, 0.}, {
          Thickness[0.001]}}, {4.248495242049359, "", {0.00375, 0.}, {
          Thickness[0.001]}}, {4.382026634673881, "", {0.00375, 0.}, {
          Thickness[0.001]}}, {4.499809670330265, "", {0.00375, 0.}, {
          Thickness[0.001]}}, {5.298317366548036, "", {0.00375, 0.}, {
          Thickness[0.001]}}, {5.703782474656201, "", {0.00375, 0.}, {
          Thickness[0.001]}}, {5.991464547107982, "", {0.00375, 0.}, {
          Thickness[0.001]}}, {6.214608098422191, "", {0.00375, 0.}, {
          Thickness[0.001]}}, {6.396929655216146, "", {0.00375, 0.}, {
          Thickness[0.001]}}, {6.551080335043404, "", {0.00375, 0.}, {
          Thickness[0.001]}}, {6.684611727667927, "", {0.00375, 0.}, {
          Thickness[0.001]}}, {6.802394763324311, "", {0.00375, 0.}, {
          Thickness[0.001]}}, {7.600902459542082, "", {0.00375, 0.}, {
          Thickness[0.001]}}, {8.006367567650246, "", {0.00375, 0.}, {
          Thickness[0.001]}}, {8.294049640102028, "", {0.00375, 0.}, {
          Thickness[0.001]}}, {8.517193191416238, "", {0.00375, 0.}, {
          Thickness[0.001]}}, {8.699514748210191, "", {0.00375, 0.}, {
          Thickness[0.001]}}, {8.85366542803745, "", {0.00375, 0.}, {
          Thickness[0.001]}}, {8.987196820661973, "", {0.00375, 0.}, {
          Thickness[0.001]}}, {9.104979856318357, "", {0.00375, 0.}, {
          Thickness[0.001]}}}, {{0., ""}, {2.302585092994046, ""}, {
        4.605170185988092, ""}, {6.907755278982137, ""}, {
        9.210340371976184, ""}, {0.6931471805599453, "", {0.00375, 0.}, {
          Thickness[0.001]}}, {1.0986122886681098`, "", {0.00375, 0.}, {
          Thickness[0.001]}}, {1.3862943611198906`, "", {0.00375, 0.}, {
          Thickness[0.001]}}, {1.6094379124341003`, "", {0.00375, 0.}, {
          Thickness[0.001]}}, {1.791759469228055, "", {0.00375, 0.}, {
          Thickness[0.001]}}, {1.9459101490553132`, "", {0.00375, 0.}, {
          Thickness[0.001]}}, {2.0794415416798357`, "", {0.00375, 0.}, {
          Thickness[0.001]}}, {2.1972245773362196`, "", {0.00375, 0.}, {
          Thickness[0.001]}}, {2.995732273553991, "", {0.00375, 0.}, {
          Thickness[0.001]}}, {3.4011973816621555`, "", {0.00375, 0.}, {
          Thickness[0.001]}}, {3.6888794541139363`, "", {0.00375, 0.}, {
          Thickness[0.001]}}, {3.912023005428146, "", {0.00375, 0.}, {
          Thickness[0.001]}}, {4.0943445622221, "", {0.00375, 0.}, {
          Thickness[0.001]}}, {4.248495242049359, "", {0.00375, 0.}, {
          Thickness[0.001]}}, {4.382026634673881, "", {0.00375, 0.}, {
          Thickness[0.001]}}, {4.499809670330265, "", {0.00375, 0.}, {
          Thickness[0.001]}}, {5.298317366548036, "", {0.00375, 0.}, {
          Thickness[0.001]}}, {5.703782474656201, "", {0.00375, 0.}, {
          Thickness[0.001]}}, {5.991464547107982, "", {0.00375, 0.}, {
          Thickness[0.001]}}, {6.214608098422191, "", {0.00375, 0.}, {
          Thickness[0.001]}}, {6.396929655216146, "", {0.00375, 0.}, {
          Thickness[0.001]}}, {6.551080335043404, "", {0.00375, 0.}, {
          Thickness[0.001]}}, {6.684611727667927, "", {0.00375, 0.}, {
          Thickness[0.001]}}, {6.802394763324311, "", {0.00375, 0.}, {
          Thickness[0.001]}}, {7.600902459542082, "", {0.00375, 0.}, {
          Thickness[0.001]}}, {8.006367567650246, "", {0.00375, 0.}, {
          Thickness[0.001]}}, {8.294049640102028, "", {0.00375, 0.}, {
          Thickness[0.001]}}, {8.517193191416238, "", {0.00375, 0.}, {
          Thickness[0.001]}}, {8.699514748210191, "", {0.00375, 0.}, {
          Thickness[0.001]}}, {8.85366542803745, "", {0.00375, 0.}, {
          Thickness[0.001]}}, {8.987196820661973, "", {0.00375, 0.}, {
          Thickness[0.001]}}, {9.104979856318357, "", {0.00375, 0.}, {
          Thickness[0.001]}}}}}, AxesOrigin -> {1.0986122886681098`, 0}, 
    PlotRange -> {{1.0986122886681098`, 9.210340371976184}, {0, 1.04}}, 
    AspectRatio -> GoldenRatio^(-1), Axes -> True, AxesOrigin -> {1.5, 0}, 
    CoordinatesToolOptions -> {"DisplayFunction" -> ({
        Exp[
         Part[#, 1]], 
        Part[#, 2]}& ), "CopiedValueFunction" -> ({
        Exp[
         Part[#, 1]], 
        Part[#, 2]}& )}, Epilog -> {
      Inset[
       Framed[
        DisplayForm[0.]], {2.951725446278183, 0.49791116254972}, Background -> 
       GrayLevel[1]], 
      Inset[
       Framed[
        DisplayForm[1.]], {3.249704281174331, 0.49515027335383666`}, 
       Background -> GrayLevel[1]], 
      Inset[
       Framed[
        DisplayForm[2.]], {3.810593872165486, 0.47352386991616635`}, 
       Background -> GrayLevel[1]], 
      Inset[
       Framed[
        DisplayForm[3.]], {5.369304111471104, 0.49482261877885536`}, 
       Background -> GrayLevel[1]], 
      Inset[
       Framed[
        DisplayForm[4.]], {8.506241582170931, 0.4995241450861029}, Background -> 
       GrayLevel[1]], 
      Inset[
       Framed[
        DisplayForm[5.]], {9.026665792164899, 0.9284774122721271}, Background -> 
       GrayLevel[1]], 
      Inset[
       Framed[
        DisplayForm[6.]], {9.034134236184132, 0.9926051967896914}, Background -> 
       GrayLevel[1]]}, Frame -> {{True, False}, {True, False}}, 
    FrameLabel -> {
     "Time after stopping treatment (days)", 
      "Fraction of patients with suppressed VL"}, FrameStyle -> Directive[
      Thickness[Large]], ImageSize -> {600, 400}, 
    LabelStyle -> {FontSize -> 16, Bold, FontFamily -> "Helvetica"}, 
    Method -> {}, 
    PlotRange -> {{1.0986122886681098`, 9.210340371976184}, {0, 1.04}}, 
    PlotRangeClipping -> True, 
    PlotRangePadding -> {{None, None}, {
      None, None}}}], $CellContext`showdata$$ = False}, 
  TabViewBox[{{1,"\<\"1. Input parameters\"\>"->
   TagBox[GridBox[{
      {"\<\"\"\>", "\<\"\"\>", ""},
      {
       StyleBox["\<\"Parameter\"\>",
        StripOnInput->False,
        TextAlignment->Center,
        FontFamily->"Lucida Grande",
        FontSize->12], 
       StyleBox["\<\"Input value\"\>",
        StripOnInput->False,
        FontFamily->"Lucida Grande",
        FontSize->12], "\<\"\"\>"},
      {"\<\"\"\>", "\<\"\"\>", ""},
      {"\<\"\"\>", "\<\"\"\>", ""},
      {
       StyleBox["\<\"\[Delta]\"\>",
        StripOnInput->False,
        FontFamily->"Lucida Grande",
        FontSize->18,
        FontSlant->Italic], 
       TemplateBox[{PanelBox[
          InputFieldBox[
           
           Dynamic[$CellContext`\[Delta]$$, ($CellContext`\[Delta]$$ = \
$CellContext`goodDelta[#])& ], Number]],
         "\"Latent reservoir decay rate, per day\\n(cannot be negative):\""},
        "Labeled",
        DisplayFunction->(GridBox[{{
            
            ItemBox[#2, Alignment -> {Left, Inherited}, DefaultBaseStyle -> 
             "PanelLabel"]}, {
            TagBox[
             ItemBox[
              PaneBox[
               TagBox[#, "SkipImageSizeLevel"], 
               Alignment -> {Center, Baseline}, BaselinePosition -> Baseline],
               DefaultBaseStyle -> "Labeled"], "SkipImageSizeLevel"]}}, 
          GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           AutoDelete -> False, 
          GridBoxItemSize -> {
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
          BaselinePosition -> {2, 1}]& ),
        InterpretationFunction->(RowBox[{"Labeled", "[", 
           RowBox[{#, ",", 
             RowBox[{"{", #2, "}"}], ",", 
             RowBox[{"{", 
               RowBox[{"{", 
                 RowBox[{"Top", ",", "Left"}], "}"}], "}"}], ",", 
             RowBox[{"DefaultLabelStyle", "\[Rule]", "\"PanelLabel\""}], ",", 
             
             RowBox[{"LabelStyle", "\[Rule]", 
               RowBox[{"{", "}"}]}], ",", 
             RowBox[{"RotateLabel", "\[Rule]", "False"}], ",", 
             RowBox[{"Spacings", "\[Rule]", "Automatic"}]}], "]"}]& )], 
       TemplateBox[{PanelBox[
          DynamicBox[
           ToBoxes[
            
            If[$CellContext`\[Delta]$$ > 0, Log[2.]/(
             30 $CellContext`\[Delta]$$), Infinity], StandardForm], 
           ImageSizeCache -> {41., {1., 8.}}]],
         "\"Latent reservoir half-life, in months\\n(must be positive; if \
\[Delta]=0 then this field shows '\[Infinity]'):\""},
        "Labeled",
        DisplayFunction->(GridBox[{{
            
            ItemBox[#2, Alignment -> {Left, Inherited}, DefaultBaseStyle -> 
             "PanelLabel"]}, {
            TagBox[
             ItemBox[
              PaneBox[
               TagBox[#, "SkipImageSizeLevel"], 
               Alignment -> {Center, Baseline}, BaselinePosition -> Baseline],
               DefaultBaseStyle -> "Labeled"], "SkipImageSizeLevel"]}}, 
          GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           AutoDelete -> False, 
          GridBoxItemSize -> {
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
          BaselinePosition -> {2, 1}]& ),
        InterpretationFunction->(RowBox[{"Labeled", "[", 
           RowBox[{#, ",", 
             RowBox[{"{", #2, "}"}], ",", 
             RowBox[{"{", 
               RowBox[{"{", 
                 RowBox[{"Top", ",", "Left"}], "}"}], "}"}], ",", 
             RowBox[{"DefaultLabelStyle", "\[Rule]", "\"PanelLabel\""}], ",", 
             
             RowBox[{"LabelStyle", "\[Rule]", 
               RowBox[{"{", "}"}]}], ",", 
             RowBox[{"RotateLabel", "\[Rule]", "False"}], ",", 
             RowBox[{"Spacings", "\[Rule]", "Automatic"}]}], "]"}]& )]},
      {"\<\"\"\>", "\<\"\"\>", ""},
      {"\<\"\"\>", "\<\"\"\>", ""},
      {
       StyleBox["\<\"r\"\>",
        StripOnInput->False,
        FontFamily->"Lucida Grande",
        FontSize->18,
        FontSlant->Italic], 
       TemplateBox[{PanelBox[
          InputFieldBox[
           
           Dynamic[$CellContext`r$$, ($CellContext`r$$ = \
$CellContext`goodR[#])& ], Number]],
         "\"Active infection growth rate, per day\\n(must be positive):\""},
        "Labeled",
        DisplayFunction->(GridBox[{{
            
            ItemBox[#2, Alignment -> {Left, Inherited}, DefaultBaseStyle -> 
             "PanelLabel"]}, {
            TagBox[
             ItemBox[
              PaneBox[
               TagBox[#, "SkipImageSizeLevel"], 
               Alignment -> {Center, Baseline}, BaselinePosition -> Baseline],
               DefaultBaseStyle -> "Labeled"], "SkipImageSizeLevel"]}}, 
          GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           AutoDelete -> False, 
          GridBoxItemSize -> {
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
          BaselinePosition -> {2, 1}]& ),
        InterpretationFunction->(RowBox[{"Labeled", "[", 
           RowBox[{#, ",", 
             RowBox[{"{", #2, "}"}], ",", 
             RowBox[{"{", 
               RowBox[{"{", 
                 RowBox[{"Top", ",", "Left"}], "}"}], "}"}], ",", 
             RowBox[{"DefaultLabelStyle", "\[Rule]", "\"PanelLabel\""}], ",", 
             
             RowBox[{"LabelStyle", "\[Rule]", 
               RowBox[{"{", "}"}]}], ",", 
             RowBox[{"RotateLabel", "\[Rule]", "False"}], ",", 
             RowBox[{"Spacings", "\[Rule]", "Automatic"}]}], "]"}]& )], 
       TemplateBox[{PanelBox[
          DynamicBox[
           ToBoxes[Log[2.]/$CellContext`r$$, StandardForm], 
           ImageSizeCache -> {41., {1., 8.}}]],
         "\"Doubling time of active infection, in days\\n(must be \
positive):\""},
        "Labeled",
        DisplayFunction->(GridBox[{{
            
            ItemBox[#2, Alignment -> {Left, Inherited}, DefaultBaseStyle -> 
             "PanelLabel"]}, {
            TagBox[
             ItemBox[
              PaneBox[
               TagBox[#, "SkipImageSizeLevel"], 
               Alignment -> {Center, Baseline}, BaselinePosition -> Baseline],
               DefaultBaseStyle -> "Labeled"], "SkipImageSizeLevel"]}}, 
          GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           AutoDelete -> False, 
          GridBoxItemSize -> {
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
          BaselinePosition -> {2, 1}]& ),
        InterpretationFunction->(RowBox[{"Labeled", "[", 
           RowBox[{#, ",", 
             RowBox[{"{", #2, "}"}], ",", 
             RowBox[{"{", 
               RowBox[{"{", 
                 RowBox[{"Top", ",", "Left"}], "}"}], "}"}], ",", 
             RowBox[{"DefaultLabelStyle", "\[Rule]", "\"PanelLabel\""}], ",", 
             
             RowBox[{"LabelStyle", "\[Rule]", 
               RowBox[{"{", "}"}]}], ",", 
             RowBox[{"RotateLabel", "\[Rule]", "False"}], ",", 
             RowBox[{"Spacings", "\[Rule]", "Automatic"}]}], "]"}]& )]},
      {"\<\"\"\>", "\<\"\"\>", ""},
      {"\<\"\"\>", "\<\"\"\>", ""},
      {
       StyleBox["\<\"A\"\>",
        StripOnInput->False,
        FontFamily->"Lucida Grande",
        FontSize->18,
        FontSlant->Italic], 
       TemplateBox[{PanelBox[
          InputFieldBox[
           
           Dynamic[$CellContext`a$$, ($CellContext`a$$ = \
$CellContext`goodA[#])& ], Number]],
         "\"Cells activating from the latent reservoir\\nper day, without \
reservoir-reducing therapy\\n(cannot be negative)\""},
        "Labeled",
        DisplayFunction->(GridBox[{{
            ItemBox[#2, Alignment -> {Left, Inherited}, DefaultBaseStyle -> 
             "PanelLabel"]}, {
            TagBox[
             ItemBox[
              PaneBox[
               TagBox[#, "SkipImageSizeLevel"], 
               Alignment -> {Center, Baseline}, BaselinePosition -> Baseline],
               DefaultBaseStyle -> "Labeled"], "SkipImageSizeLevel"]}}, 
          GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           AutoDelete -> False, 
          GridBoxItemSize -> {
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
          BaselinePosition -> {2, 1}]& ),
        InterpretationFunction->(RowBox[{"Labeled", "[", 
           RowBox[{#, ",", 
             RowBox[{"{", #2, "}"}], ",", 
             RowBox[{"{", 
               RowBox[{"{", 
                 RowBox[{"Top", ",", "Left"}], "}"}], "}"}], ",", 
             RowBox[{"DefaultLabelStyle", "\[Rule]", "\"PanelLabel\""}], ",", 
             
             RowBox[{"LabelStyle", "\[Rule]", 
               RowBox[{"{", "}"}]}], ",", 
             RowBox[{"RotateLabel", "\[Rule]", "False"}], ",", 
             RowBox[{"Spacings", "\[Rule]", "Automatic"}]}], "]"}]& )], ""},
      {"\<\"\"\>", "\<\"\"\>", ""},
      {"\<\"\"\>", "\<\"\"\>", ""},
      {
       StyleBox[
        SubscriptBox["\<\"p\"\>", "\<\"Est\\n\\n\\n\"\>"],
        StripOnInput->False,
        FontFamily->"Lucida Grande",
        FontSize->18,
        FontSlant->Italic], 
       TemplateBox[{PanelBox[
          InputFieldBox[
           
           Dynamic[$CellContext`pEst$$, ($CellContext`pEst$$ = \
$CellContext`goodPEst[#])& ], Number]],
         "\"Establishment probability\\n(must be positive but at most \
0.9):\\n\""},
        "Labeled",
        DisplayFunction->(GridBox[{{
            
            ItemBox[#2, Alignment -> {Left, Inherited}, DefaultBaseStyle -> 
             "PanelLabel"]}, {
            TagBox[
             ItemBox[
              PaneBox[
               TagBox[#, "SkipImageSizeLevel"], 
               Alignment -> {Center, Baseline}, BaselinePosition -> Baseline],
               DefaultBaseStyle -> "Labeled"], "SkipImageSizeLevel"]}}, 
          GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           AutoDelete -> False, 
          GridBoxItemSize -> {
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
          BaselinePosition -> {2, 1}]& ),
        InterpretationFunction->(RowBox[{"Labeled", "[", 
           RowBox[{#, ",", 
             RowBox[{"{", #2, "}"}], ",", 
             RowBox[{"{", 
               RowBox[{"{", 
                 RowBox[{"Top", ",", "Left"}], "}"}], "}"}], ",", 
             RowBox[{"DefaultLabelStyle", "\[Rule]", "\"PanelLabel\""}], ",", 
             
             RowBox[{"LabelStyle", "\[Rule]", 
               RowBox[{"{", "}"}]}], ",", 
             RowBox[{"RotateLabel", "\[Rule]", "False"}], ",", 
             RowBox[{"Spacings", "\[Rule]", "Automatic"}]}], "]"}]& )], 
       TemplateBox[{PanelBox[
          DynamicBox[
           
           ToBoxes[($CellContext`pEst$$ + (
              1 + $CellContext`r$$) - $CellContext`pEst$$ (
              1 + $CellContext`r$$) + 
             ProductLog[(-E^(-(1 + $CellContext`r$$))) (
                1 + $CellContext`r$$)])/$CellContext`pEst$$, StandardForm], 
           ImageSizeCache -> {41., {1., 8.}}]],
         "\"Variance of viral replication distribution\\n(1 = Poisson \
variance,\\n>1 = more skewed than Poisson,\\n<1 = less skewed than \
Poisson)\""},
        "Labeled",
        DisplayFunction->(GridBox[{{
            
            ItemBox[#2, Alignment -> {Left, Inherited}, DefaultBaseStyle -> 
             "PanelLabel"]}, {
            TagBox[
             ItemBox[
              PaneBox[
               TagBox[#, "SkipImageSizeLevel"], 
               Alignment -> {Center, Baseline}, BaselinePosition -> Baseline],
               DefaultBaseStyle -> "Labeled"], "SkipImageSizeLevel"]}}, 
          GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           AutoDelete -> False, 
          GridBoxItemSize -> {
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
          BaselinePosition -> {2, 1}]& ),
        InterpretationFunction->(RowBox[{"Labeled", "[", 
           RowBox[{#, ",", 
             RowBox[{"{", #2, "}"}], ",", 
             RowBox[{"{", 
               RowBox[{"{", 
                 RowBox[{"Top", ",", "Left"}], "}"}], "}"}], ",", 
             RowBox[{"DefaultLabelStyle", "\[Rule]", "\"PanelLabel\""}], ",", 
             
             RowBox[{"LabelStyle", "\[Rule]", 
               RowBox[{"{", "}"}]}], ",", 
             RowBox[{"RotateLabel", "\[Rule]", "False"}], ",", 
             RowBox[{"Spacings", "\[Rule]", "Automatic"}]}], "]"}]& )]}
     },
     AutoDelete->False,
     GridBoxDividers->{
      "Columns" -> {False, True}, "Rows" -> {False, {False, False, True}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
    "Grid"]}, {2,"\<\"2. Bounds for plotting\"\>"->
   TagBox[GridBox[{
      {
       TemplateBox[{PanelBox[
          InputFieldBox[
           Dynamic[$CellContext`maxtime$$], Number]],
         "\"Maximum time to plot (# of days)\""},
        "Labeled",
        DisplayFunction->(GridBox[{{
            
            ItemBox[#2, Alignment -> {Left, Inherited}, DefaultBaseStyle -> 
             "PanelLabel"]}, {
            TagBox[
             ItemBox[
              PaneBox[
               TagBox[#, "SkipImageSizeLevel"], 
               Alignment -> {Center, Baseline}, BaselinePosition -> Baseline],
               DefaultBaseStyle -> "Labeled"], "SkipImageSizeLevel"]}}, 
          GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           AutoDelete -> False, 
          GridBoxItemSize -> {
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
          BaselinePosition -> {2, 1}]& ),
        InterpretationFunction->(RowBox[{"Labeled", "[", 
           RowBox[{#, ",", 
             RowBox[{"{", #2, "}"}], ",", 
             RowBox[{"{", 
               RowBox[{"{", 
                 RowBox[{"Top", ",", "Left"}], "}"}], "}"}], ",", 
             RowBox[{"DefaultLabelStyle", "\[Rule]", "\"PanelLabel\""}], ",", 
             
             RowBox[{"LabelStyle", "\[Rule]", 
               RowBox[{"{", "}"}]}], ",", 
             RowBox[{"RotateLabel", "\[Rule]", "False"}], ",", 
             RowBox[{"Spacings", "\[Rule]", "Automatic"}]}], "]"}]& )], ""},
      {"\<\"\"\>", "\<\"\"\>"},
      {"\<\"\"\>", "\<\"\"\>"},
      {
       TemplateBox[{PanelBox[
          InputFieldBox[
           Dynamic[$CellContext`lraMin$$], Number]],
         "\"Minimum log-efficacy of\\nlatency-reversing therapy\\n(# logs \
that the LR is reduced)\""},
        "Labeled",
        DisplayFunction->(GridBox[{{
            
            ItemBox[#2, Alignment -> {Left, Inherited}, DefaultBaseStyle -> 
             "PanelLabel"]}, {
            TagBox[
             ItemBox[
              PaneBox[
               TagBox[#, "SkipImageSizeLevel"], 
               Alignment -> {Center, Baseline}, BaselinePosition -> Baseline],
               DefaultBaseStyle -> "Labeled"], "SkipImageSizeLevel"]}}, 
          GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           AutoDelete -> False, 
          GridBoxItemSize -> {
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
          BaselinePosition -> {2, 1}]& ),
        InterpretationFunction->(RowBox[{"Labeled", "[", 
           RowBox[{#, ",", 
             RowBox[{"{", #2, "}"}], ",", 
             RowBox[{"{", 
               RowBox[{"{", 
                 RowBox[{"Top", ",", "Left"}], "}"}], "}"}], ",", 
             RowBox[{"DefaultLabelStyle", "\[Rule]", "\"PanelLabel\""}], ",", 
             
             RowBox[{"LabelStyle", "\[Rule]", 
               RowBox[{"{", "}"}]}], ",", 
             RowBox[{"RotateLabel", "\[Rule]", "False"}], ",", 
             RowBox[{"Spacings", "\[Rule]", "Automatic"}]}], "]"}]& )], ""},
      {"\<\"\"\>", "\<\"\"\>"},
      {
       TemplateBox[{PanelBox[
          InputFieldBox[
           Dynamic[$CellContext`lraMax$$], Number]],
         "\"Maximum log-efficacy of\\nlatency-reversing therapy\""},
        "Labeled",
        DisplayFunction->(GridBox[{{
            
            ItemBox[#2, Alignment -> {Left, Inherited}, DefaultBaseStyle -> 
             "PanelLabel"]}, {
            TagBox[
             ItemBox[
              PaneBox[
               TagBox[#, "SkipImageSizeLevel"], 
               Alignment -> {Center, Baseline}, BaselinePosition -> Baseline],
               DefaultBaseStyle -> "Labeled"], "SkipImageSizeLevel"]}}, 
          GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           AutoDelete -> False, 
          GridBoxItemSize -> {
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
          BaselinePosition -> {2, 1}]& ),
        InterpretationFunction->(RowBox[{"Labeled", "[", 
           RowBox[{#, ",", 
             RowBox[{"{", #2, "}"}], ",", 
             RowBox[{"{", 
               RowBox[{"{", 
                 RowBox[{"Top", ",", "Left"}], "}"}], "}"}], ",", 
             RowBox[{"DefaultLabelStyle", "\[Rule]", "\"PanelLabel\""}], ",", 
             
             RowBox[{"LabelStyle", "\[Rule]", 
               RowBox[{"{", "}"}]}], ",", 
             RowBox[{"RotateLabel", "\[Rule]", "False"}], ",", 
             RowBox[{"Spacings", "\[Rule]", "Automatic"}]}], "]"}]& )], ""},
      {"\<\"\"\>", "\<\"\"\>"},
      {
       TemplateBox[{PanelBox[
          InputFieldBox[
           Dynamic[$CellContext`lraStep$$], Number]],
         "\"Log-efficacy step-size\""},
        "Labeled",
        DisplayFunction->(GridBox[{{
            
            ItemBox[#2, Alignment -> {Left, Inherited}, DefaultBaseStyle -> 
             "PanelLabel"]}, {
            TagBox[
             ItemBox[
              PaneBox[
               TagBox[#, "SkipImageSizeLevel"], 
               Alignment -> {Center, Baseline}, BaselinePosition -> Baseline],
               DefaultBaseStyle -> "Labeled"], "SkipImageSizeLevel"]}}, 
          GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           AutoDelete -> False, 
          GridBoxItemSize -> {
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
          BaselinePosition -> {2, 1}]& ),
        InterpretationFunction->(RowBox[{"Labeled", "[", 
           RowBox[{#, ",", 
             RowBox[{"{", #2, "}"}], ",", 
             RowBox[{"{", 
               RowBox[{"{", 
                 RowBox[{"Top", ",", "Left"}], "}"}], "}"}], ",", 
             RowBox[{"DefaultLabelStyle", "\[Rule]", "\"PanelLabel\""}], ",", 
             
             RowBox[{"LabelStyle", "\[Rule]", 
               RowBox[{"{", "}"}]}], ",", 
             RowBox[{"RotateLabel", "\[Rule]", "False"}], ",", 
             RowBox[{"Spacings", "\[Rule]", "Automatic"}]}], "]"}]& )], ""}
     },
     AutoDelete->False,
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
    "Grid"]}, {3,"\<\"3. Advanced options\"\>"->
   TagBox[GridBox[{
      {
       TemplateBox[{PanelBox[
          InputFieldBox[
           Dynamic[$CellContext`nReb$$], Number]],
         "\"Size of infection at rebound, in # of actively\\ninfected cells \
(300,000 corresponds to ~200 c/ml)\""},
        "Labeled",
        DisplayFunction->(GridBox[{{
            
            ItemBox[#2, Alignment -> {Left, Inherited}, DefaultBaseStyle -> 
             "PanelLabel"]}, {
            TagBox[
             ItemBox[
              PaneBox[
               TagBox[#, "SkipImageSizeLevel"], 
               Alignment -> {Center, Baseline}, BaselinePosition -> Baseline],
               DefaultBaseStyle -> "Labeled"], "SkipImageSizeLevel"]}}, 
          GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           AutoDelete -> False, 
          GridBoxItemSize -> {
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
          BaselinePosition -> {2, 1}]& ),
        InterpretationFunction->(RowBox[{"Labeled", "[", 
           RowBox[{#, ",", 
             RowBox[{"{", #2, "}"}], ",", 
             RowBox[{"{", 
               RowBox[{"{", 
                 RowBox[{"Top", ",", "Left"}], "}"}], "}"}], ",", 
             RowBox[{"DefaultLabelStyle", "\[Rule]", "\"PanelLabel\""}], ",", 
             
             RowBox[{"LabelStyle", "\[Rule]", 
               RowBox[{"{", "}"}]}], ",", 
             RowBox[{"RotateLabel", "\[Rule]", "False"}], ",", 
             RowBox[{"Spacings", "\[Rule]", "Automatic"}]}], "]"}]& )], ""},
      {"\<\"\"\>", "\<\"\"\>"},
      {"\<\"\"\>", "\<\"\"\>"},
      {
       TemplateBox[{PanelBox[
          InputFieldBox[
           Dynamic[$CellContext`minstep$$], Number]],
         "\"Computation step size (must be positive,\\ndefault of 0.1 \
produces accurate survival curves;\\nhigher number is faster but less \
accurate)\""},
        "Labeled",
        DisplayFunction->(GridBox[{{
            
            ItemBox[#2, Alignment -> {Left, Inherited}, DefaultBaseStyle -> 
             "PanelLabel"]}, {
            TagBox[
             ItemBox[
              PaneBox[
               TagBox[#, "SkipImageSizeLevel"], 
               Alignment -> {Center, Baseline}, BaselinePosition -> Baseline],
               DefaultBaseStyle -> "Labeled"], "SkipImageSizeLevel"]}}, 
          GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           AutoDelete -> False, 
          GridBoxItemSize -> {
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
          BaselinePosition -> {2, 1}]& ),
        InterpretationFunction->(RowBox[{"Labeled", "[", 
           RowBox[{#, ",", 
             RowBox[{"{", #2, "}"}], ",", 
             RowBox[{"{", 
               RowBox[{"{", 
                 RowBox[{"Top", ",", "Left"}], "}"}], "}"}], ",", 
             RowBox[{"DefaultLabelStyle", "\[Rule]", "\"PanelLabel\""}], ",", 
             
             RowBox[{"LabelStyle", "\[Rule]", 
               RowBox[{"{", "}"}]}], ",", 
             RowBox[{"RotateLabel", "\[Rule]", "False"}], ",", 
             RowBox[{"Spacings", "\[Rule]", "Automatic"}]}], "]"}]& )], ""}
     },
     AutoDelete->False,
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
    "Grid"]}, {4,"\<\"4. Results\"\>"->
   TagBox[GridBox[{
      {
       TemplateBox[{PanelBox[
          CheckboxBox[
           Dynamic[$CellContext`showdata$$]]],
         "\"Also display text output, below figure?\""},
        "Labeled",
        DisplayFunction->(GridBox[{{
            TagBox[
             ItemBox[
              PaneBox[
               TagBox[#, "SkipImageSizeLevel"], 
               Alignment -> {Center, Baseline}, BaselinePosition -> Baseline],
               DefaultBaseStyle -> "Labeled"], "SkipImageSizeLevel"], 
            ItemBox[#2, DefaultBaseStyle -> "PanelLabel"]}}, 
          GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           AutoDelete -> False, 
          GridBoxItemSize -> {
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
          BaselinePosition -> {1, 1}]& ),
        InterpretationFunction->(RowBox[{"Labeled", "[", 
           RowBox[{#, ",", 
             RowBox[{"{", #2, "}"}], ",", 
             RowBox[{"{", "Right", "}"}], ",", 
             RowBox[{"DefaultLabelStyle", "\[Rule]", "\"PanelLabel\""}], ",", 
             
             RowBox[{"LabelStyle", "\[Rule]", 
               RowBox[{"{", "}"}]}], ",", 
             RowBox[{"RotateLabel", "\[Rule]", "False"}], ",", 
             RowBox[{"Spacings", "\[Rule]", "Automatic"}]}], "]"}]& )], ""},
      {"\<\"\"\>", "\<\"\"\>"},
      {
       DynamicBox[ToBoxes[
         Button[
         "Compute survival curves (may take a few seconds)", \
{$CellContext`dataOutput$$, $CellContext`figureOutput$$} = \
$CellContext`createFigure[$CellContext`nReb$$, $CellContext`maxtime$$, \
$CellContext`minstep$$, $CellContext`\[Delta]$$, $CellContext`a$$, \
$CellContext`r$$, $CellContext`pEst$$, $CellContext`lraMin$$, \
$CellContext`lraMax$$, $CellContext`lraStep$$]; Null, Method -> "Queued"], 
         StandardForm],
        ImageSizeCache->{335., {9.3, 16.7}}], ""},
      {
       DynamicBox[ToBoxes[$CellContext`figureOutput$$, StandardForm], None,
        ImageSizeCache->{600., {198., 202.}}], ""},
      {"\<\"\"\>", "\<\"\"\>"},
      {
       DynamicBox[ToBoxes[
         If[$CellContext`showdata$$, $CellContext`dataOutput$$, ""], 
         StandardForm], None,
        ImageSizeCache->{0., {0., 6.}}], ""}
     },
     AutoDelete->False,
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
    "Grid"]}}, 1],
  DynamicModuleValues:>{},
  Initialization:>($CellContext`\[Delta]$$ = 0.000525; $CellContext`r$$ = 
    0.4; $CellContext`a$$ = 57.; $CellContext`pEst$$ = 
    0.0688; $CellContext`nReb$$ = 300000; $CellContext`minstep$$ = 
    0.1; $CellContext`maxtime$$ = 10000.; $CellContext`lraMin$$ = 
    0.; $CellContext`lraMax$$ = 6.; $CellContext`lraStep$$ = 
    1.; $CellContext`dataOutput$$ = ""; $CellContext`figureOutput$$ = 
    ""; $CellContext`showdata$$ = False)]], "Output"]
}, {2}]]
},
WindowSize->{1440, 778},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
TrackCellChangeTimes->False,
FrontEndVersion->"8.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (February 23, \
2011)",
StyleDefinitions->FrontEnd`FileName[{"Creative"}, "NaturalColor.nb", 
  CharacterEncoding -> "UTF-8"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[1235, 30, 909, 26, 109, "Text"],
Cell[2147, 58, 3887, 90, 386, "Text"],
Cell[CellGroupData[{
Cell[6059, 152, 272, 6, 49, "Text",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[6334, 160, 197, 5, 41, "Text",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[6534, 167, 1008, 26, 197, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[7545, 195, 656, 17, 37, "Output",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[8204, 214, 318, 8, 71, "Text",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[8525, 224, 5688, 142, 274, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[14216, 368, 2834, 59, 37, "Output",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[17053, 429, 138, 3, 26, "Text",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[17194, 434, 3460, 96, 187, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[20657, 532, 1660, 37, 37, "Output",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[22320, 571, 138, 3, 26, "Text",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[22461, 576, 845, 21, 68, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[23309, 599, 878, 23, 37, "Output",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[24190, 624, 251, 7, 56, "Text",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[24444, 633, 752, 19, 68, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[25199, 654, 776, 21, 37, "Output",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[25978, 677, 491, 11, 86, "Text",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[26472, 690, 700, 19, 123, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[27175, 711, 617, 18, 37, "Output",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[27795, 731, 297, 5, 26, "Text",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[28095, 738, 6489, 162, 366, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[34587, 902, 2259, 44, 37, "Output",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[36849, 948, 233, 4, 26, "Text",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[37085, 954, 1818, 41, 158, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[38906, 997, 1449, 37, 37, "Output",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[40358, 1036, 163, 6, 56, "Text",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[40524, 1044, 6824, 158, 458, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[47351, 1204, 3076, 61, 37, "Output",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[50430, 1267, 133, 4, 41, "Text",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[50566, 1273, 10371, 230, 923, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[60940, 1505, 4760, 108, 37, "Output",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}]
}, {1, 4, 7, 10, 13, 16, 19, 22, 25, 28, 31}]],
Cell[65750, 1616, 226, 5, 49, "Text"],
Cell[CellGroupData[{
Cell[66001, 1625, 19862, 427, 1974, "Input"],
Cell[85866, 2054, 165065, 3277, 624, "Output"]
}, {2}]]
}
]
*)

(* End of internal cache information *)

(* NotebookSignature fxDgGXzz8BkH6AwTBQIs6FkT *)


==> anc/reboundtimes_v0.11.htm <==
<body>

<h1>reboundtimes v 0.11</h1>

Please cite:<p>
Hill AL*, Rosenbloom DIS*, Fu F, Nowak MA, Siliciano RF (2014). Predicting the outcomes of treatment to eradicate the latent reservoir for HIV-1. <i>Proc. Natl Acad Sci</i> (in press). <p>

For questions/comments about this notebook, please contact <a href="mailto:daniel.rosenbloom@gmail.com">daniel.rosenbloom@gmail.com</a>. <p>

For the latest version, please see <a href="http://www.danielrosenbloom.com/reboundtimes/">http://www.danielrosenbloom.com/reboundtimes/</a>. To run this notebook faster and outside a web browser, open the .cdf file directly in <a href="http://www.wolfram.com/cdf-player/">Wolfram CDF Player</a>. <p>

<script type="text/javascript" src="http://www.wolfram.com/cdf-player/plugin/v2.1/cdfplugin.js"></script>
<script type="text/javascript">
    var cdf = new cdfplugin();
    cdf.embed('reboundtimes_v0.11.cdf', 1200, 2500);
</script>

</body>
